Exact bounds on the distribution function of isotropic log-concave distributions

For each real $b$, exact upper and lower bounds on the probability $\mathsf P(X\ge b)$ over all random variables $X$ with log-concave p.d.f.'s such that $\mathsf E X=0$ and $\mathsf E X^2=1$ are obtained, as well as the best constant factor $C$ in the inequality $\mathsf P(X\ge b)\le C e^{-b}$ for all real $b\ge0$. Exact upper and lower bounds on the corresponding exponential moments (Proposition 9.4) and explicit exponentially decreasing upper bounds on the mentioned p.d.f.'s (Propositions 9.2 and 9.3) are given as well. Some general results concerning log-concave p.d.f.'s are also obtained.

==> anc/DetailsAppendixB,negative_r.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     10287,        288]
NotebookOptionsPosition[      8524,        254]
NotebookOutlinePosition[      8926,        270]
CellTagsIndexPosition[      8883,        267]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Load the common hammering routine :", "Text",
 CellChangeTimes->{{4.000158050337473*^9, 4.000158060712656*^9}, {
  4.000214558642746*^9, 
  4.000214560994793*^9}},ExpressionUUID->"6cad65db-5d36-444c-9d82-\
50a5dd514212"],

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<hammer.wl\>\""}], 
    "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{4.0001551300712986`*^9, 4.000155133094879*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"49ec5ece-cafd-bd4d-956c-a61b71cdd2ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DB", "[", "r_", "]"}], "=", 
    RowBox[{"2", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "r"}]]}], "+", 
     RowBox[{"4", " ", "r"}], "+", 
     SuperscriptBox["r", "2"], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "r"], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"4", " ", "r"}], "-", 
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["r", "3"]}], ")"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"As", " ", "in", " ", 
    RowBox[{"(", "7.1", ")"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{4.0002147758622017`*^9, 4.0002147857184887`*^9}, 
   4.000216932082506*^9},ExpressionUUID->"3a8a96f3-232d-704c-a65f-\
9396ec9e70aa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "r_", "]"}], "=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"DB", "[", 
      RowBox[{"-", "r"}], "]"}], 
     SuperscriptBox["E", 
      RowBox[{
       RowBox[{"-", "2"}], "r"}]]], "//", "Simplify"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      SuperscriptBox["E", "z_"], ",", "Simplify"}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{4.0002144819609737`*^9, 4.0002144838969955`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"2c466ecb-8023-4848-bc8c-967f2d244ad0"],

Cell[BoxData[
 RowBox[{"2", "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", " ", "r"}]], " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     RowBox[{"4", " ", "r"}], "+", 
     SuperscriptBox["r", "2"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", "r"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"4", " ", "r"}], "+", 
     SuperscriptBox["r", "2"], "+", 
     SuperscriptBox["r", "3"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{4.0002144880678463`*^9, 4.000214793440012*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"3e30a463-e807-8e4f-812d-cee8766c46dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "//", "hammer"}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"428e6091-700e-5941-ad83-5e44f886a5f4"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"k=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["k=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{4.0002145046043606`*^9, 4.00021479676807*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"47886139-2391-584d-9346-9720deba43c9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "0"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]",
    "2"}],
  SequenceForm[
   Subscript[$CellContext`p, 0], "(r) = ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{4.0002145046043606`*^9, 4.0002147967690697`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"efa6b876-ce2a-5d4f-96a3-ea105e494e20"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "1"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "4"}], "+", 
    RowBox[{"4", " ", "r"}], "+", 
    SuperscriptBox["r", "2"], "+", 
    SuperscriptBox["r", "3"]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 1], "(r) = ", -4 + 
   4 $CellContext`r + $CellContext`r^2 + $CellContext`r^3],
  Editable->False]], "Print",
 CellChangeTimes->{4.0002145046043606`*^9, 4.0002147967710705`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"e880bd74-dc72-7c4f-9eb8-74d0a08ce310"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "2"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"2", "-", 
    RowBox[{"4", " ", "r"}], "+", 
    SuperscriptBox["r", "2"]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 2], "(r) = ", 2 - 
   4 $CellContext`r + $CellContext`r^2],
  Editable->False]], "Print",
 CellChangeTimes->{4.0002145046043606`*^9, 4.000214796772072*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"5f4495e7-c221-cf4a-a490-727b4150440a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[\\(d\\), \\(0,  ... , \
\\)]\\)\\!\\(\\*SubscriptBox[\\(d\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "2"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[\(d\), \(0,  ... , \)]\)\!\(\*SubscriptBox[\(d\), \
\(k\)]\)}=", {0, 3, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{4.0002145046043606`*^9, 4.0002147967730694`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"ed0bd343-7f06-1943-94bf-61544044ad7a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(q\\), \\(1\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(q\), \(1\)], \(, \
\(...\)\(,\)\)]\)\!\(\*SubscriptBox[\(q\), \(k\)]\)}=", {1, 4}],
  Editable->False]], "Print",
 CellChangeTimes->{4.0002145046043606`*^9, 4.000214796774069*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"943865a2-be50-ec43-acf0-1d1c9a109deb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(qc\\), \\(0\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(qc\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "5"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(qc\), \(0\)], \(, \(...\)\(,\)\)]\)\!\(\
\*SubscriptBox[\(qc\), \(k\)]\)}=", {0, 1, 5}],
  Editable->False]], "Print",
 CellChangeTimes->{4.0002145046043606`*^9, 4.0002147967750683`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"ded6024b-7724-6345-b385-1e87d7f7cecc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{sign \
\\!\\(\\*SubscriptBox[SuperscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \
\\((i)\\)], \\(qc \\((j - 1)\\)\\)]\\): j=1,...k, i=0,...,q(j)-1} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", "0", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}],
  SequenceForm[
  "{sign \!\(\*SubscriptBox[SuperscriptBox[OverscriptBox[\(f\), \(~\)], \((i)\
\)], \(qc \((j - 1)\)\)]\): j=1,...k, i=0,...,q(j)-1} = ", {{1, {0}}, {
    2, {0, 0, 0, 0}}}],
  Editable->False]], "Print",
 CellChangeTimes->{4.0002145046043606`*^9, 4.000214796777069*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"6825d3a2-2d93-ea43-898f-b9f4cea6b409"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \\(qc \
\\((k)\\)\\)]\\)(r)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"2", " ", "r", " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", "r"}], ")"}]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[OverscriptBox[\(f\), \(~\)], \(qc \((k)\)\)]\)(r)=", 
   2 $CellContext`r (5 + $CellContext`r)],
  Editable->False]], "Print",
 CellChangeTimes->{4.0002145046043606`*^9, 4.0002147967780685`*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"b8560680-06de-ca46-899a-0143b08c7780"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{619.5, 968.5},
WindowMargins->{{Automatic, 197}, {11, Automatic}},
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2f0d54ec-65f8-4349-8bab-e0fdcc8691c1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 226, 4, 33, "Text",ExpressionUUID->"6cad65db-5d36-444c-9d82-50a5dd514212"],
Cell[783, 26, 353, 8, 28, "Input",ExpressionUUID->"49ec5ece-cafd-bd4d-956c-a61b71cdd2ab"],
Cell[1139, 36, 810, 23, 30, "Input",ExpressionUUID->"3a8a96f3-232d-704c-a65f-9396ec9e70aa"],
Cell[CellGroupData[{
Cell[1974, 63, 559, 16, 43, "Input",ExpressionUUID->"2c466ecb-8023-4848-bc8c-967f2d244ad0"],
Cell[2536, 81, 636, 18, 34, "Output",ExpressionUUID->"3e30a463-e807-8e4f-812d-cee8766c46dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3209, 104, 134, 2, 28, "Input",ExpressionUUID->"428e6091-700e-5941-ad83-5e44f886a5f4"],
Cell[CellGroupData[{
Cell[3368, 110, 310, 8, 22, "Print",ExpressionUUID->"47886139-2391-584d-9346-9720deba43c9"],
Cell[3681, 120, 408, 11, 22, "Print",ExpressionUUID->"efa6b876-ce2a-5d4f-96a3-ea105e494e20"],
Cell[4092, 133, 607, 16, 22, "Print",ExpressionUUID->"e880bd74-dc72-7c4f-9eb8-74d0a08ce310"],
Cell[4702, 151, 529, 14, 22, "Print",ExpressionUUID->"5f4495e7-c221-cf4a-a490-727b4150440a"],
Cell[5234, 167, 559, 13, 22, "Print",ExpressionUUID->"ed0bd343-7f06-1943-94bf-61544044ad7a"],
Cell[5796, 182, 600, 13, 23, "Print",ExpressionUUID->"943865a2-be50-ec43-acf0-1d1c9a109deb"],
Cell[6399, 197, 619, 13, 24, "Print",ExpressionUUID->"ded6024b-7724-6345-b385-1e87d7f7cecc"],
Cell[7021, 212, 883, 22, 24, "Print",ExpressionUUID->"6825d3a2-2d93-ea43-898f-b9f4cea6b409"],
Cell[7907, 236, 589, 14, 23, "Print",ExpressionUUID->"b8560680-06de-ca46-899a-0143b08c7780"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/DetailsAppendixB,positive_r.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[      9330,        255]
NotebookOptionsPosition[      7788,        225]
NotebookOutlinePosition[      8191,        241]
CellTagsIndexPosition[      8148,        238]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Load the common hammering routine :", "Text",
 CellChangeTimes->{{4.000158050337473*^9, 4.000158060712656*^9}, {
  4.0002145379217415`*^9, 
  4.0002145456586456`*^9}},ExpressionUUID->"673d25f0-e0f0-0f4d-86a9-\
1491ef3d5cb3"],

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<hammer.wl\>\""}], 
    "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{4.0001551300712986`*^9, 4.000155133094879*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"1e3e70aa-2a5e-3a45-ae50-873ebb20d19e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", "r_", "]"}], "=", 
    RowBox[{"2", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "r"}]]}], "+", 
     RowBox[{"4", " ", "r"}], "+", 
     SuperscriptBox["r", "2"], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "r"], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"4", " ", "r"}], "-", 
        SuperscriptBox["r", "2"], "+", 
        SuperscriptBox["r", "3"]}], ")"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Here", ",", " ", 
    RowBox[{"f", ":=", 
     RowBox[{"DB", " ", "as", " ", "in", " ", 
      RowBox[{"(", "7.1", ")"}]}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.999181812691904*^9, 3.999181814756939*^9}, {
   4.00013830249135*^9, 4.0001383301644993`*^9}, {4.0001393672642784`*^9, 
   4.0001393695197926`*^9}, {4.0001395381296825`*^9, 4.000139560611185*^9}, {
   4.000142730992737*^9, 4.0001427330007153`*^9}, 
   4.000216921114195*^9},ExpressionUUID->"390f1010-5885-df4e-b912-\
1de6c0fe470f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "//", "hammer"}]], "Input",
 CellChangeTimes->{{4.000155141666147*^9, 4.000155150350891*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"b8a2f09c-1ba0-5b47-88ce-499b7c619a48"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"k=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["k=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001576967418633`*^9, 4.0001581729793777`*^9, 
  4.0002147316148663`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"e0b02242-4da9-af4c-a719-81a312cab2bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "0"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"2", "+", 
    RowBox[{"4", " ", "r"}], "+", 
    SuperscriptBox["r", "2"]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 0], "(r) = ", 2 + 
   4 $CellContext`r + $CellContext`r^2],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001576967418633`*^9, 4.0001581729793777`*^9, 
  4.0002147316158676`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"286490a2-0cdc-7447-bf86-093b5548d9d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "1"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "4"}], "-", 
    RowBox[{"4", " ", "r"}], "+", 
    SuperscriptBox["r", "2"], "-", 
    SuperscriptBox["r", "3"]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 1], "(r) = ", -4 - 
   4 $CellContext`r + $CellContext`r^2 - $CellContext`r^3],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001576967418633`*^9, 4.0001581729793777`*^9, 
  4.000214731616867*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"224ada39-a550-f245-b5f0-4f9f4e35907c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "2"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]",
    "2"}],
  SequenceForm[
   Subscript[$CellContext`p, 2], "(r) = ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001576967418633`*^9, 4.0001581729793777`*^9, 
  4.0002147316178665`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"d899f5c2-6e51-cf4e-9d05-19f5d2f839a7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[\\(d\\), \\(0,  ... , \
\\)]\\)\\!\\(\\*SubscriptBox[\\(d\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "0"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[\(d\), \(0,  ... , \)]\)\!\(\*SubscriptBox[\(d\), \
\(k\)]\)}=", {2, 3, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001576967418633`*^9, 4.0001581729793777`*^9, 
  4.0002147316198673`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"ff27c68a-cc37-3048-8ed0-edf43eb87499"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(q\\), \\(1\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(q\), \(1\)], \(, \
\(...\)\(,\)\)]\)\!\(\*SubscriptBox[\(q\), \(k\)]\)}=", {3, 4}],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001576967418633`*^9, 4.0001581729793777`*^9, 
  4.000214731620867*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"5dab4b29-2dc7-4946-8ae1-9ac20021f18c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(qc\\), \\(0\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(qc\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "7"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(qc\), \(0\)], \(, \(...\)\(,\)\)]\)\!\(\
\*SubscriptBox[\(qc\), \(k\)]\)}=", {0, 3, 7}],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001576967418633`*^9, 4.0001581729793777`*^9, 
  4.000214731621868*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"e02c33af-adcf-4a44-bb7d-6a80f899c90c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{sign \
\\!\\(\\*SubscriptBox[SuperscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \
\\((i)\\)], \\(qc \\((j - 1)\\)\\)]\\): j=1,...k, i=0,...,q(j)-1} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "}"}]}],
  SequenceForm[
  "{sign \!\(\*SubscriptBox[SuperscriptBox[OverscriptBox[\(f\), \(~\)], \((i)\
\)], \(qc \((j - 1)\)\)]\): j=1,...k, i=0,...,q(j)-1} = ", {{1, {0, 0, 0}}, {
    2, {0, 0, 0, 1}}}],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001576967418633`*^9, 4.0001581729793777`*^9, 
  4.0002147316228676`*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"64984cef-18f8-6d41-a715-da6ce87aa465"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \\(qc \
\\((k)\\)\\)]\\)(r)=\"\>", "\[InvisibleSpace]", "16"}],
  SequenceForm[
  "\!\(\*SubscriptBox[OverscriptBox[\(f\), \(~\)], \(qc \((k)\)\)]\)(r)=", 16],
  Editable->False]], "Print",
 CellChangeTimes->{4.0001576967418633`*^9, 4.0001581729793777`*^9, 
  4.000214731623867*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"bf26cfb4-6186-334b-a3c9-7a790674a425"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{619.5, 968.5},
WindowMargins->{{466, Automatic}, {Automatic, 7.5}},
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9c04c8a2-f0c1-da40-9455-7d82663ec7a3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 230, 4, 33, "Text",ExpressionUUID->"673d25f0-e0f0-0f4d-86a9-1491ef3d5cb3"],
Cell[787, 26, 353, 8, 28, "Input",ExpressionUUID->"1e3e70aa-2a5e-3a45-ae50-873ebb20d19e"],
Cell[1143, 36, 1083, 28, 49, "Input",ExpressionUUID->"390f1010-5885-df4e-b912-1de6c0fe470f"],
Cell[CellGroupData[{
Cell[2251, 68, 199, 3, 28, "Input",ExpressionUUID->"b8a2f09c-1ba0-5b47-88ce-499b7c619a48"],
Cell[CellGroupData[{
Cell[2475, 75, 339, 9, 22, "Print",ExpressionUUID->"e0b02242-4da9-af4c-a719-81a312cab2bb"],
Cell[2817, 86, 557, 15, 22, "Print",ExpressionUUID->"286490a2-0cdc-7447-bf86-093b5548d9d9"],
Cell[3377, 103, 631, 17, 22, "Print",ExpressionUUID->"224ada39-a550-f245-b5f0-4f9f4e35907c"],
Cell[4011, 122, 434, 12, 22, "Print",ExpressionUUID->"d899f5c2-6e51-cf4e-9d05-19f5d2f839a7"],
Cell[4448, 136, 585, 14, 22, "Print",ExpressionUUID->"ff27c68a-cc37-3048-8ed0-edf43eb87499"],
Cell[5036, 152, 626, 14, 23, "Print",ExpressionUUID->"5dab4b29-2dc7-4946-8ae1-9ac20021f18c"],
Cell[5665, 168, 643, 14, 24, "Print",ExpressionUUID->"e02c33af-adcf-4a44-bb7d-6a80f899c90c"],
Cell[6311, 184, 956, 24, 42, "Print",ExpressionUUID->"64984cef-18f8-6d41-a715-da6ce87aa465"],
Cell[7270, 210, 490, 11, 23, "Print",ExpressionUUID->"bf26cfb4-6186-334b-a3c9-7a790674a425"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/DetailsAppendixC1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     18949,        532]
NotebookOptionsPosition[     16926,        497]
NotebookOutlinePosition[     17327,        513]
CellTagsIndexPosition[     17284,        510]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Load the common hammering routine :", "Text",
 CellChangeTimes->{{4.000158050337473*^9, 4.000158060712656*^9}, {
  4.0002145379217415`*^9, 
  4.0002145456586456`*^9}},ExpressionUUID->"fd9797ea-df7c-de46-8225-\
e26eb55aed2e"],

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<hammer.wl\>\""}], 
    "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{4.0001551300712986`*^9, 4.000155133094879*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"23ce4132-2a65-7545-a024-1a364d007e3c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", "r_", "]"}], "=", 
    RowBox[{
     RowBox[{"-", "8"}], "-", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"7", " ", "r"}]]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"6", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{"40", "+", 
        RowBox[{"40", " ", "r"}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["r", "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "4"]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", "r"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "20"}], "+", 
        RowBox[{"20", " ", "r"}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        SuperscriptBox["r", "4"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "72"}], "+", 
        RowBox[{"200", " ", "r"}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["r", "3"]}], "-", 
        RowBox[{"38", " ", 
         SuperscriptBox["r", "4"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "5"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "6"]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"5", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{"72", "+", 
        RowBox[{"200", " ", "r"}], "-", 
        RowBox[{"60", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"38", " ", 
         SuperscriptBox["r", "4"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "5"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "6"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{"40", "+", 
        RowBox[{"400", " ", "r"}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"46", " ", 
         SuperscriptBox["r", "5"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "7"]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"3", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "40"}], "+", 
        RowBox[{"400", " ", "r"}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["r", "3"]}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"46", " ", 
         SuperscriptBox["r", "5"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "7"]}]}], ")"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", "the", " ", "E"}], "-", 
    RowBox[{"polynomial", " ", 
     SubscriptBox["C", "1"], 
     RowBox[{"(", "r", ")"}], " ", "determined", " ", "by", " ", 
     RowBox[{"(", "7.5", ")"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.999181812691904*^9, 3.999181814756939*^9}, {
  4.00013830249135*^9, 4.0001383301644993`*^9}, {4.0001393672642784`*^9, 
  4.0001393695197926`*^9}, {4.0001395381296825`*^9, 4.000139560611185*^9}, {
  4.000142730992737*^9, 4.0001427330007153`*^9}, {4.0002168107697906`*^9, 
  4.0002168869147415`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"d7dd0f38-f070-8f41-a586-6d76866cd3f7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "//", "hammer"}]], "Input",
 CellChangeTimes->{{4.000216960310335*^9, 4.000216963003853*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"cf4a4e0d-79b0-b741-83c3-dd4b3f08e5b2"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"k=\"\>", "\[InvisibleSpace]", "7"}],
  SequenceForm["k=", 7],
  Editable->False]], "Print",
 CellChangeTimes->{4.000216965003887*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"89f4a6dd-3ec3-ba4b-9c9e-07e87818d147"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "0"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "8"}]}],
  SequenceForm[
   Subscript[$CellContext`p, 0], "(r) = ", -8],
  Editable->False]], "Print",
 CellChangeTimes->{4.000216965005886*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"31dd7653-d33c-cf4f-be0b-44e5ef429f68"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "1"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "20"}], "+", 
      RowBox[{"20", " ", "r"}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["r", "3"]}], "+", 
      SuperscriptBox["r", "4"]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 1], 
   "(r) = ", (-2) (-20 + 20 $CellContext`r + 10 $CellContext`r^2 + 
    10 $CellContext`r^3 + $CellContext`r^4)],
  Editable->False]], "Print",
 CellChangeTimes->{4.000216965007887*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"73e2053b-4d64-6a42-b30c-f7cc31891618"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "2"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "72"}], "+", 
    RowBox[{"200", " ", "r"}], "+", 
    RowBox[{"60", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"44", " ", 
     SuperscriptBox["r", "3"]}], "-", 
    RowBox[{"38", " ", 
     SuperscriptBox["r", "4"]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["r", "5"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["r", "6"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 2], "(r) = ", -72 + 200 $CellContext`r + 
   60 $CellContext`r^2 + 44 $CellContext`r^3 - 38 $CellContext`r^4 - 
   6 $CellContext`r^5 - 3 $CellContext`r^6],
  Editable->False]], "Print",
 CellChangeTimes->{4.0002169650088863`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"fe86b49e-7edd-1f46-a94a-63137a24988f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "3"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"40", "-", 
    RowBox[{"400", " ", "r"}], "-", 
    RowBox[{"40", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["r", "3"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["r", "4"]}], "-", 
    RowBox[{"46", " ", 
     SuperscriptBox["r", "5"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["r", "6"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "7"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 3], "(r) = ", 40 - 400 $CellContext`r - 
   40 $CellContext`r^2 - 32 $CellContext`r^3 + 40 $CellContext`r^4 - 
   46 $CellContext`r^5 - 5 $CellContext`r^6 - 4 $CellContext`r^7],
  Editable->False]], "Print",
 CellChangeTimes->{4.000216965010887*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"e30aaa6f-b5a3-ff41-a077-b4b03a7842ac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "4"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"40", "+", 
    RowBox[{"400", " ", "r"}], "-", 
    RowBox[{"40", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["r", "3"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"46", " ", 
     SuperscriptBox["r", "5"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["r", "6"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "7"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 4], "(r) = ", 40 + 400 $CellContext`r - 
   40 $CellContext`r^2 + 32 $CellContext`r^3 + 40 $CellContext`r^4 + 
   46 $CellContext`r^5 - 5 $CellContext`r^6 + 4 $CellContext`r^7],
  Editable->False]], "Print",
 CellChangeTimes->{4.0002169650118866`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"6bf499ee-ed20-e441-ac2b-dbd41a09fa30"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "5"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "72"}], "-", 
    RowBox[{"200", " ", "r"}], "+", 
    RowBox[{"60", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{"44", " ", 
     SuperscriptBox["r", "3"]}], "-", 
    RowBox[{"38", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["r", "5"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["r", "6"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 5], "(r) = ", -72 - 200 $CellContext`r + 
   60 $CellContext`r^2 - 44 $CellContext`r^3 - 38 $CellContext`r^4 + 
   6 $CellContext`r^5 - 3 $CellContext`r^6],
  Editable->False]], "Print",
 CellChangeTimes->{4.0002169650138855`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"797e8f75-c155-7043-bf43-f266e3381009"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "6"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"40", "+", 
    RowBox[{"40", " ", "r"}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["r", "3"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 6], "(r) = ", 40 + 40 $CellContext`r - 
   20 $CellContext`r^2 + 20 $CellContext`r^3 - 2 $CellContext`r^4],
  Editable->False]], "Print",
 CellChangeTimes->{4.000216965014887*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"19c32285-9ec8-d041-88a8-f70fb6fa8253"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "7"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "8"}]}],
  SequenceForm[
   Subscript[$CellContext`p, 7], "(r) = ", -8],
  Editable->False]], "Print",
 CellChangeTimes->{4.0002169650158863`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"33fb5c1a-93bd-b445-8eba-f82420b882f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[\\(d\\), \\(0,  ... , \
\\)]\\)\\!\\(\\*SubscriptBox[\\(d\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "4", ",", "6", ",", "7", ",", "7", ",", "6", ",", "4", ",", 
     "0"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[\(d\), \(0,  ... , \)]\)\!\(\*SubscriptBox[\(d\), \
\(k\)]\)}=", {0, 4, 6, 7, 7, 6, 4, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000216965017887*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"49176ee7-fde5-984c-80f9-f4df52c368cf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(q\\), \\(1\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5", ",", "7", ",", "8", ",", "8", ",", "7", ",", "5"}],
     "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(q\), \(1\)], \(, \
\(...\)\(,\)\)]\)\!\(\*SubscriptBox[\(q\), \(k\)]\)}=", {1, 5, 7, 8, 8, 7, 5}],
  Editable->False]], "Print",
 CellChangeTimes->{4.0002169650188866`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"ae70e73f-067d-3d41-8ad2-2dc5ad2c1bee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(qc\\), \\(0\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(qc\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "6", ",", "13", ",", "21", ",", "29", ",", "36", ",", 
     "41"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(qc\), \(0\)], \(, \(...\)\(,\)\)]\)\!\(\
\*SubscriptBox[\(qc\), \(k\)]\)}=", {0, 1, 6, 13, 21, 29, 36, 41}],
  Editable->False]], "Print",
 CellChangeTimes->{4.0002169650208855`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"aa861801-8399-cd48-8459-9afa41fe841c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{sign \
\\!\\(\\*SubscriptBox[SuperscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \
\\((i)\\)], \\(qc \\((j - 1)\\)\\)]\\): j=1,...k, i=0,...,q(j)-1} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", "0", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "}"}]}],
  SequenceForm[
  "{sign \!\(\*SubscriptBox[SuperscriptBox[OverscriptBox[\(f\), \(~\)], \((i)\
\)], \(qc \((j - 1)\)\)]\): j=1,...k, i=0,...,q(j)-1} = ", {{1, {0}}, {
    2, {0, 0, 0, 0, 0}}, {3, {0, 0, 0, 0, 0, 0, 0}}, {
    4, {0, -1, -1, -1, -1, -1, -1, -1}}, {
    5, {-1, -1, -1, -1, -1, -1, -1, -1}}, {6, {-1, -1, -1, -1, -1, -1, -1}}, {
    7, {-1, -1, -1, -1, -1}}}],
  Editable->False]], "Print",
 CellChangeTimes->{4.0002169650228844`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"b33b9ab5-1207-e146-a346-e56d4ade8893"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \\(qc \
\\((k)\\)\\)]\\)(r)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "1872381094133760000000"}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[OverscriptBox[\(f\), \(~\)], \(qc \((k)\)\)]\)(r)=", \
-1872381094133760000000],
  Editable->False]], "Print",
 CellChangeTimes->{4.000216965024887*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"5a57c8b6-c4ec-894a-88fe-9684a89930dd"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{608.5, 977.5},
WindowMargins->{{Automatic, 95}, {11, Automatic}},
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7873a28a-e1ee-e049-b095-2682138cf494"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 230, 4, 33, "Text",ExpressionUUID->"fd9797ea-df7c-de46-8225-e26eb55aed2e"],
Cell[787, 26, 353, 8, 28, "Input",ExpressionUUID->"23ce4132-2a65-7545-a024-1a364d007e3c"],
Cell[1143, 36, 4090, 115, 157, "Input",ExpressionUUID->"d7dd0f38-f070-8f41-a586-6d76866cd3f7"],
Cell[CellGroupData[{
Cell[5258, 155, 200, 3, 28, "Input",ExpressionUUID->"cf4a4e0d-79b0-b741-83c3-dd4b3f08e5b2"],
Cell[CellGroupData[{
Cell[5483, 162, 287, 8, 22, "Print",ExpressionUUID->"89f4a6dd-3ec3-ba4b-9c9e-07e87818d147"],
Cell[5773, 172, 398, 11, 22, "Print",ExpressionUUID->"31dd7653-d33c-cf4f-be0b-44e5ef429f68"],
Cell[6174, 185, 797, 23, 24, "Print",ExpressionUUID->"73e2053b-4d64-6a42-b30c-f7cc31891618"],
Cell[6974, 210, 904, 25, 22, "Print",ExpressionUUID->"fe86b49e-7edd-1f46-a94a-63137a24988f"],
Cell[7881, 237, 966, 26, 22, "Print",ExpressionUUID->"e30aaa6f-b5a3-ff41-a077-b4b03a7842ac"],
Cell[8850, 265, 968, 26, 22, "Print",ExpressionUUID->"6bf499ee-ed20-e441-ac2b-dbd41a09fa30"],
Cell[9821, 293, 904, 25, 22, "Print",ExpressionUUID->"797e8f75-c155-7043-bf43-f266e3381009"],
Cell[10728, 320, 707, 19, 22, "Print",ExpressionUUID->"19c32285-9ec8-d041-88a8-f70fb6fa8253"],
Cell[11438, 341, 400, 11, 22, "Print",ExpressionUUID->"33fb5c1a-93bd-b445-8eba-f82420b882f6"],
Cell[11841, 354, 609, 15, 22, "Print",ExpressionUUID->"49176ee7-fde5-984c-80f9-f4df52c368cf"],
Cell[12453, 371, 648, 14, 23, "Print",ExpressionUUID->"ae70e73f-067d-3d41-8ad2-2dc5ad2c1bee"],
Cell[13104, 387, 681, 15, 24, "Print",ExpressionUUID->"aa861801-8399-cd48-8459-9afa41fe841c"],
Cell[13788, 404, 2605, 75, 77, "Print",ExpressionUUID->"b33b9ab5-1207-e146-a346-e56d4ade8893"],
Cell[16396, 481, 502, 12, 23, "Print",ExpressionUUID->"5a57c8b6-c4ec-894a-88fe-9684a89930dd"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/DetailsAppendixC2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     13506,        368]
NotebookOptionsPosition[     11773,        336]
NotebookOutlinePosition[     12174,        352]
CellTagsIndexPosition[     12131,        349]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Load the common hammering routine :", "Text",
 CellChangeTimes->{{4.000158050337473*^9, 4.000158060712656*^9}, {
  4.0002145379217415`*^9, 
  4.0002145456586456`*^9}},ExpressionUUID->"69dc9b0c-dd19-334d-9626-\
2f059c359574"],

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<hammer.wl\>\""}], 
    "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{4.0001551300712986`*^9, 4.000155133094879*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"e6978a7b-2e8f-7f46-84df-702eb8b22204"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", "r_", "]"}], "=", 
    RowBox[{"8", "+", 
     RowBox[{"16", " ", "r"}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     SuperscriptBox["r", "3"], "-", 
     RowBox[{"48", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["r", "2"]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "+", 
        RowBox[{"16", " ", "r"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        SuperscriptBox["r", "3"]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"3", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{"32", "-", 
        RowBox[{"32", " ", "r"}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["r", "3"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        SuperscriptBox["r", "5"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "r"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "32"}], "-", 
        RowBox[{"32", " ", "r"}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        SuperscriptBox["r", "5"]}], ")"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", "the", " ", "E"}], "-", 
    RowBox[{"polynomial", " ", 
     SubscriptBox["C", "2"], 
     RowBox[{"(", "r", ")"}], " ", "determined", " ", "by", " ", 
     RowBox[{"(", "7.5", ")"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.999181812691904*^9, 3.999181814756939*^9}, {
  4.00013830249135*^9, 4.0001383301644993`*^9}, {4.0001393672642784`*^9, 
  4.0001393695197926`*^9}, {4.0001395381296825`*^9, 4.000139560611185*^9}, {
  4.000142730992737*^9, 4.0001427330007153`*^9}, {4.0002168107697906`*^9, 
  4.0002168869147415`*^9}, {4.000217500973278*^9, 4.0002175091005287`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"4f66e824-1ab3-ad47-9926-a4a1c8c80981"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "//", "hammer"}]], "Input",
 CellChangeTimes->{{4.000216960310335*^9, 4.000216963003853*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"12f4a5ec-830c-0d4b-9b0e-d5a0acfaad92"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"k=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["k=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{4.000216965003887*^9, 4.0002175192749977`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"9f09bf44-d627-9b42-9d4b-1c5bba77b0c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "0"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"8", "+", 
    RowBox[{"16", " ", "r"}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    SuperscriptBox["r", "3"]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 0], "(r) = ", 8 + 16 $CellContext`r + 
   8 $CellContext`r^2 + $CellContext`r^3],
  Editable->False]], "Print",
 CellChangeTimes->{4.000216965003887*^9, 4.0002175192769985`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"271a1d7e-912c-b741-981d-1817c4b37681"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "1"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "32"}], "-", 
    RowBox[{"32", " ", "r"}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["r", "3"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    SuperscriptBox["r", "5"]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 1], "(r) = ", -32 - 32 $CellContext`r + 
   16 $CellContext`r^2 + 14 $CellContext`r^3 + 
   4 $CellContext`r^4 + $CellContext`r^5],
  Editable->False]], "Print",
 CellChangeTimes->{4.000216965003887*^9, 4.0002175192789993`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"5d123070-e47d-5344-87f1-8a4026b6d857"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "2"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "48"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["r", "2"]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 2], "(r) = ", (-48) (-1 + $CellContext`r^2)],
  Editable->False]], "Print",
 CellChangeTimes->{4.000216965003887*^9, 4.000217519280998*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c5f1e37f-1f75-b34f-a22c-f1ed8d99d2de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "3"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "32"}], "+", 
    RowBox[{"32", " ", "r"}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{"14", " ", 
     SuperscriptBox["r", "3"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"]}], "-", 
    SuperscriptBox["r", "5"]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 3], "(r) = ", -32 + 32 $CellContext`r + 
   16 $CellContext`r^2 - 14 $CellContext`r^3 + 
   4 $CellContext`r^4 - $CellContext`r^5],
  Editable->False]], "Print",
 CellChangeTimes->{4.000216965003887*^9, 4.0002175192819977`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"00835954-071d-ac4f-90fe-923ba5044c70"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "4"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"8", "-", 
    RowBox[{"16", " ", "r"}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    SuperscriptBox["r", "3"]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 4], "(r) = ", 8 - 16 $CellContext`r + 
   8 $CellContext`r^2 - $CellContext`r^3],
  Editable->False]], "Print",
 CellChangeTimes->{4.000216965003887*^9, 4.0002175192839985`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"5e0018a6-7c31-3940-a2b4-7152bb69608d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[\\(d\\), \\(0,  ... , \
\\)]\\)\\!\\(\\*SubscriptBox[\\(d\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5", ",", "2", ",", "5", ",", "3"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[\(d\), \(0,  ... , \)]\)\!\(\*SubscriptBox[\(d\), \
\(k\)]\)}=", {3, 5, 2, 5, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000216965003887*^9, 4.000217519284998*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"0f1460cf-f99a-9043-a0c0-4c8e51945baa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(q\\), \\(1\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "6", ",", "3", ",", "6"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(q\), \(1\)], \(, \
\(...\)\(,\)\)]\)\!\(\*SubscriptBox[\(q\), \(k\)]\)}=", {4, 6, 3, 6}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000216965003887*^9, 4.0002175192869987`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"ab78a73b-706c-1540-b471-dc11cba4310b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(qc\\), \\(0\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(qc\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "4", ",", "10", ",", "13", ",", "19"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(qc\), \(0\)], \(, \(...\)\(,\)\)]\)\!\(\
\*SubscriptBox[\(qc\), \(k\)]\)}=", {0, 4, 10, 13, 19}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000216965003887*^9, 4.000217519287998*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"921bc2db-a0f2-1947-a6f0-1c124d4347f5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{sign \
\\!\\(\\*SubscriptBox[SuperscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \
\\((i)\\)], \\(qc \\((j - 1)\\)\\)]\\): j=1,...k, i=0,...,q(j)-1} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "}"}]}],
  SequenceForm[
  "{sign \!\(\*SubscriptBox[SuperscriptBox[OverscriptBox[\(f\), \(~\)], \((i)\
\)], \(qc \((j - 1)\)\)]\): j=1,...k, i=0,...,q(j)-1} = ", {{
    1, {0, 0, 0, 0}}, {2, {0, 0, 0, 0, 0, 0}}, {3, {0, 0, -1}}, {
    4, {-1, -1, -1, -1, -1, -1}}}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000216965003887*^9, 4.000217519289997*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a81699af-03e7-3849-8480-38ca2f2a9497"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \\(qc \
\\((k)\\)\\)]\\)(r)=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "41472"}], " ", 
    RowBox[{"(", 
     RowBox[{"9676", "+", 
      RowBox[{"5607", " ", "r"}], "+", 
      RowBox[{"846", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["r", "3"]}]}], ")"}]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[OverscriptBox[\(f\), \(~\)], \(qc \((k)\)\)]\)(r)=", \
(-41472) (9676 + 5607 $CellContext`r + 846 $CellContext`r^2 + 
    36 $CellContext`r^3)],
  Editable->False]], "Print",
 CellChangeTimes->{4.000216965003887*^9, 4.000217519291998*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"8ac5da18-bbf1-d64e-8937-45fee8f10779"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{608.5, 977.5},
WindowMargins->{{430, Automatic}, {1, Automatic}},
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1a3b392b-9577-3f4b-945a-376afaf18395"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 230, 4, 33, "Text",ExpressionUUID->"69dc9b0c-dd19-334d-9626-2f059c359574"],
Cell[787, 26, 353, 8, 28, "Input",ExpressionUUID->"e6978a7b-2e8f-7f46-84df-702eb8b22204"],
Cell[1143, 36, 2426, 65, 92, "Input",ExpressionUUID->"4f66e824-1ab3-ad47-9926-a4a1c8c80981"],
Cell[CellGroupData[{
Cell[3594, 105, 200, 3, 28, "Input",ExpressionUUID->"12f4a5ec-830c-0d4b-9b0e-d5a0acfaad92"],
Cell[CellGroupData[{
Cell[3819, 112, 311, 8, 22, "Print",ExpressionUUID->"9f09bf44-d627-9b42-9d4b-1c5bba77b0c5"],
Cell[4133, 122, 614, 16, 22, "Print",ExpressionUUID->"271a1d7e-912c-b741-981d-1817c4b37681"],
Cell[4750, 140, 811, 22, 22, "Print",ExpressionUUID->"5d123070-e47d-5344-87f1-8a4026b6d857"],
Cell[5564, 164, 574, 16, 24, "Print",ExpressionUUID->"c5f1e37f-1f75-b34f-a22c-f1ed8d99d2de"],
Cell[6141, 182, 811, 22, 22, "Print",ExpressionUUID->"00835954-071d-ac4f-90fe-923ba5044c70"],
Cell[6955, 206, 614, 16, 22, "Print",ExpressionUUID->"5e0018a6-7c31-3940-a2b4-7152bb69608d"],
Cell[7572, 224, 581, 13, 22, "Print",ExpressionUUID->"0f1460cf-f99a-9043-a0c0-4c8e51945baa"],
Cell[8156, 239, 626, 13, 23, "Print",ExpressionUUID->"ab78a73b-706c-1540-b471-dc11cba4310b"],
Cell[8785, 254, 647, 13, 24, "Print",ExpressionUUID->"921bc2db-a0f2-1947-a6f0-1c124d4347f5"],
Cell[9435, 269, 1492, 40, 42, "Print",ExpressionUUID->"a81699af-03e7-3849-8480-38ca2f2a9497"],
Cell[10930, 311, 815, 21, 24, "Print",ExpressionUUID->"8ac5da18-bbf1-d64e-8937-45fee8f10779"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/DetailsAppendixD.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     20201,        568]
NotebookOptionsPosition[     18045,        530]
NotebookOutlinePosition[     18448,        546]
CellTagsIndexPosition[     18405,        543]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Load the common hammering routine :", "Text",
 CellChangeTimes->{{4.000158050337473*^9, 4.000158060712656*^9}, {
  4.0002145379217415`*^9, 
  4.0002145456586456`*^9}},ExpressionUUID->"80814d51-ebd1-c549-97b9-\
31044730f815"],

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<hammer.wl\>\""}], 
    "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{4.0001551300712986`*^9, 4.000155133094879*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"d33aa958-d41a-6347-9590-bc81ed40a1a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"DD\[Rho]B", "[", "r_", "]"}], "=", 
    RowBox[{
     RowBox[{"-", "8"}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"6", " ", "r"}]]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", "r"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "+", 
        RowBox[{"6", " ", "r"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        SuperscriptBox["r", "3"]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"5", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "16"}], "-", 
        RowBox[{"12", " ", "r"}], "-", 
        RowBox[{"14", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"14", " ", 
         SuperscriptBox["r", "3"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        SuperscriptBox["r", "5"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "40"}], "+", 
        RowBox[{"96", " ", "r"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"88", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "5"]}], "-", 
        SuperscriptBox["r", "6"]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"3", " ", "r"}]], " ", "r", " ", 
      RowBox[{"(", 
       RowBox[{"72", "+", 
        RowBox[{"24", " ", "r"}], "+", 
        RowBox[{"68", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        SuperscriptBox["r", "6"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{"40", "+", 
        RowBox[{"96", " ", "r"}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["r", "3"]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["r", "5"]}], "-", 
        RowBox[{"7", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "7"]}]}], ")"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", "the", " ", "E"}], "-", 
    RowBox[{"polynomial", " ", 
     RowBox[{"(", "DD\[Rho]B", ")"}], 
     RowBox[{"(", "r", ")"}], " ", "in", " ", 
     RowBox[{"(", "7.7", ")"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{4.0002180145500374`*^9, 4.0002180942946205`*^9}, 
   4.0002181743356705`*^9, {4.00021849431028*^9, 4.0002184974220524`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"d35a95a2-d1d8-5145-96df-5b01c19c921a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "r_", "]"}], "=", 
  RowBox[{
   FractionBox[
    RowBox[{"DD\[Rho]B", "[", 
     RowBox[{"-", "r"}], "]"}], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "6"}], " ", "r"}]]], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{4.000218192210943*^9, 4.0002182363807545`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"e1a98d39-cf18-0143-8d70-28d70e0dabee"],

Cell[BoxData[
 RowBox[{"8", "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"6", " ", "r"}]]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"5", " ", "r"}]], " ", 
   RowBox[{"(", 
    RowBox[{"8", "+", 
     RowBox[{"6", " ", "r"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     SuperscriptBox["r", "3"]}], ")"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", "r"], " ", 
   RowBox[{"(", 
    RowBox[{"16", "-", 
     RowBox[{"12", " ", "r"}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["r", "3"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     SuperscriptBox["r", "5"]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"3", " ", "r"}]], " ", "r", " ", 
   RowBox[{"(", 
    RowBox[{"72", "-", 
     RowBox[{"24", " ", "r"}], "+", 
     RowBox[{"68", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["r", "3"]}], "+", 
     RowBox[{"11", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     SuperscriptBox["r", "6"]}], ")"}]}], "-", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"4", " ", "r"}]], " ", 
   RowBox[{"(", 
    RowBox[{"40", "+", 
     RowBox[{"96", " ", "r"}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"88", " ", 
      SuperscriptBox["r", "3"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "5"]}], "+", 
     SuperscriptBox["r", "6"]}], ")"}]}], "-", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", " ", "r"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "40"}], "+", 
     RowBox[{"96", " ", "r"}], "-", 
     RowBox[{"72", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["r", "3"]}], "+", 
     RowBox[{"36", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"32", " ", 
      SuperscriptBox["r", "5"]}], "+", 
     RowBox[{"7", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "7"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{4.0002182373377953`*^9, 4.0002185046495647`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"c6baff77-c039-6a40-b767-a21224f17958"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "//", "hammer"}]], "Input",
 CellChangeTimes->{{4.000218103378193*^9, 4.0002181062467766`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"3058d5e9-841b-6440-a53f-aa2843855579"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"k=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["k=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"5197733e-a9fe-874d-98f6-a4800f384efd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "0"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]",
    "8"}],
  SequenceForm[
   Subscript[$CellContext`p, 0], "(r) = ", 8],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088846035`*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"fb5e61a5-7690-bd41-bad9-88e35d84aaa4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "1"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"16", "-", 
      RowBox[{"12", " ", "r"}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      SuperscriptBox["r", "5"]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 1], 
   "(r) = ", (-2) (16 - 12 $CellContext`r + 14 $CellContext`r^2 + 
    14 $CellContext`r^3 + 8 $CellContext`r^4 + $CellContext`r^5)],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088866024`*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"8008c427-d191-d641-950d-de177fcc5613"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "2"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"40", "-", 
    RowBox[{"96", " ", "r"}], "+", 
    RowBox[{"72", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{"24", " ", 
     SuperscriptBox["r", "3"]}], "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["r", "4"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["r", "5"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["r", "6"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "7"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 2], "(r) = ", 40 - 96 $CellContext`r + 
   72 $CellContext`r^2 - 24 $CellContext`r^3 - 36 $CellContext`r^4 - 
   32 $CellContext`r^5 - 7 $CellContext`r^6 - 2 $CellContext`r^7],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088876038`*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"6e0d3be7-9442-b345-99bd-1ca80d8b7c76"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "3"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"2", " ", "r", " ", 
    RowBox[{"(", 
     RowBox[{"72", "-", 
      RowBox[{"24", " ", "r"}], "+", 
      RowBox[{"68", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      SuperscriptBox["r", "6"]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 3], "(r) = ", 
   2 $CellContext`r (72 - 24 $CellContext`r + 68 $CellContext`r^2 + 
    24 $CellContext`r^3 + 11 $CellContext`r^4 + $CellContext`r^6)],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088896027`*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"e6f79bed-ed57-884c-8313-732475aa3305"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "4"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "40"}], "-", 
    RowBox[{"96", " ", "r"}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{"88", " ", 
     SuperscriptBox["r", "3"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"]}], "-", 
    SuperscriptBox["r", "6"]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 4], "(r) = ", -40 - 96 $CellContext`r - 
   8 $CellContext`r^2 - 88 $CellContext`r^3 + 4 $CellContext`r^4 - 
   4 $CellContext`r^5 - $CellContext`r^6],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088916035`*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"422ef938-23fb-654c-83c7-6ec44ed6ec85"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "5"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"8", "+", 
      RowBox[{"6", " ", "r"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      SuperscriptBox["r", "3"]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 5], "(r) = ", 
   4 (8 + 6 $CellContext`r + 3 $CellContext`r^2 + $CellContext`r^3)],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.000218508892603*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"a0e7b71f-9772-cc42-9283-0203bf174b89"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "6"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "8"}]}],
  SequenceForm[
   Subscript[$CellContext`p, 6], "(r) = ", -8],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088946056`*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"8b448013-2180-304c-a06d-8d01c80e0ffb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[\\(d\\), \\(0,  ... , \
\\)]\\)\\!\\(\\*SubscriptBox[\\(d\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "5", ",", "7", ",", "7", ",", "6", ",", "3", ",", "0"}],
     "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[\(d\), \(0,  ... , \)]\)\!\(\*SubscriptBox[\(d\), \
\(k\)]\)}=", {0, 5, 7, 7, 6, 3, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.000218508895603*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"dbc0ee6d-8515-424c-920e-830ab9172f4a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(q\\), \\(1\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "6", ",", "8", ",", "8", ",", "7", ",", "4"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(q\), \(1\)], \(, \
\(...\)\(,\)\)]\)\!\(\*SubscriptBox[\(q\), \(k\)]\)}=", {1, 6, 8, 8, 7, 4}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.000218508897604*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"252f01f5-fdec-6a47-b32d-49d3ad65e103"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(qc\\), \\(0\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(qc\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "1", ",", "7", ",", "15", ",", "23", ",", "30", ",", "34"}], 
    "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(qc\), \(0\)], \(, \(...\)\(,\)\)]\)\!\(\
\*SubscriptBox[\(qc\), \(k\)]\)}=", {0, 1, 7, 15, 23, 30, 34}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185089006042`*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"56c07ffa-95d3-1045-ae00-c3dc0799fc6e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{sign \
\\!\\(\\*SubscriptBox[SuperscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \
\\((i)\\)], \\(qc \\((j - 1)\\)\\)]\\): j=1,...k, i=0,...,q(j)-1} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", "0", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "}"}]}],
  SequenceForm[
  "{sign \!\(\*SubscriptBox[SuperscriptBox[OverscriptBox[\(f\), \(~\)], \((i)\
\)], \(qc \((j - 1)\)\)]\): j=1,...k, i=0,...,q(j)-1} = ", {{1, {0}}, {
    2, {0, 0, 0, 0, 0, 0}}, {3, {0, 0, 0, 0, 0, 0, -1, -1}}, {
    4, {-1, -1, -1, -1, -1, -1, -1, -1}}, {5, {-1, -1, -1, -1, -1, -1, -1}}, {
    6, {-1, -1, -1, -1}}}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.000218508902603*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"621fbd8a-b861-0246-9366-053b9bf5a05d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \\(qc \
\\((k)\\)\\)]\\)(r)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "41278242816000000"}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[OverscriptBox[\(f\), \(~\)], \(qc \((k)\)\)]\)(r)=", \
-41278242816000000],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.000218508904604*^9},
 CellLabel->
  "During evaluation of \
In[23]:=",ExpressionUUID->"9138a300-225e-3446-940a-5d2777301dcd"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{608.5, 977.5},
WindowMargins->{{Automatic, 69}, {11.5, Automatic}},
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a9f22bbd-4946-294e-8a03-501b8d717ef2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 230, 4, 33, "Text",ExpressionUUID->"80814d51-ebd1-c549-97b9-31044730f815"],
Cell[787, 26, 353, 8, 28, "Input",ExpressionUUID->"d33aa958-d41a-6347-9590-bc81ed40a1a0"],
Cell[1143, 36, 3156, 89, 136, "Input",ExpressionUUID->"d35a95a2-d1d8-5145-96df-5b01c19c921a"],
Cell[CellGroupData[{
Cell[4324, 129, 425, 11, 43, "Input",ExpressionUUID->"e1a98d39-cf18-0143-8d70-28d70e0dabee"],
Cell[4752, 142, 2434, 74, 99, "Output",ExpressionUUID->"c6baff77-c039-6a40-b767-a21224f17958"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7223, 221, 202, 3, 28, "Input",ExpressionUUID->"3058d5e9-841b-6440-a53f-aa2843855579"],
Cell[CellGroupData[{
Cell[7450, 228, 338, 9, 22, "Print",ExpressionUUID->"5197733e-a9fe-874d-98f6-a4800f384efd"],
Cell[7791, 239, 433, 12, 22, "Print",ExpressionUUID->"fb5e61a5-7690-bd41-bad9-88e35d84aaa4"],
Cell[8227, 253, 912, 25, 24, "Print",ExpressionUUID->"8008c427-d191-d641-950d-de177fcc5613"],
Cell[9142, 280, 1015, 27, 22, "Print",ExpressionUUID->"6e0d3be7-9442-b345-99bd-1ca80d8b7c76"],
Cell[10160, 309, 916, 24, 24, "Print",ExpressionUUID->"e6f79bed-ed57-884c-8313-732475aa3305"],
Cell[11079, 335, 919, 25, 22, "Print",ExpressionUUID->"422ef938-23fb-654c-83c7-6ec44ed6ec85"],
Cell[12001, 362, 700, 19, 24, "Print",ExpressionUUID->"a0e7b71f-9772-cc42-9283-0203bf174b89"],
Cell[12704, 383, 449, 12, 22, "Print",ExpressionUUID->"8b448013-2180-304c-a06d-8d01c80e0ffb"],
Cell[13156, 397, 639, 15, 22, "Print",ExpressionUUID->"dbc0ee6d-8515-424c-920e-830ab9172f4a"],
Cell[13798, 414, 677, 14, 23, "Print",ExpressionUUID->"252f01f5-fdec-6a47-b32d-49d3ad65e103"],
Cell[14478, 430, 714, 16, 24, "Print",ExpressionUUID->"56c07ffa-95d3-1045-ae00-c3dc0799fc6e"],
Cell[15195, 448, 2278, 63, 77, "Print",ExpressionUUID->"621fbd8a-b861-0246-9366-053b9bf5a05d"],
Cell[17476, 513, 541, 13, 23, "Print",ExpressionUUID->"9138a300-225e-3446-940a-5d2777301dcd"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/DetailsAppendixE1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     16112,        444]
NotebookOptionsPosition[     14149,        408]
NotebookOutlinePosition[     14553,        424]
CellTagsIndexPosition[     14510,        421]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Load the common hammering routine :", "Text",
 CellChangeTimes->{{4.000158050337473*^9, 4.000158060712656*^9}, {
  4.0002145379217415`*^9, 
  4.0002145456586456`*^9}},ExpressionUUID->"96eea950-8daf-c843-85bf-\
9aa73063a345"],

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<hammer.wl\>\""}], 
    "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{4.0001551300712986`*^9, 4.000155133094879*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"e09a2536-2baa-474f-bbf5-91dd03d88499"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"D\[Rho]B", "[", "r_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "r"}], ")"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", "r"], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "r", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "3"]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{"48", "-", 
        RowBox[{"12", " ", "r"}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "5"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"3", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{"32", "-", 
        RowBox[{"20", " ", "r"}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["r", "4"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["r", "5"]}], "+", 
        SuperscriptBox["r", "6"]}], ")"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"According", " ", "to", " ", 
    RowBox[{"(", "7.9", ")"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.999244743600937*^9, 3.999244750296526*^9}, {
   3.9992448274703426`*^9, 3.9992448394113216`*^9}, {3.999244896797085*^9, 
   3.999244918445524*^9}, 3.9992709849751873`*^9, 3.9992710208949757`*^9, {
   3.9992860628701077`*^9, 3.999286078832199*^9}, {4.000219073879402*^9, 
   4.0002190897836914`*^9}, {4.000219260746912*^9, 4.0002192833705673`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"8ad018c0-6ec3-6949-83d5-962a9bd86719"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"f", "[", "r_", "]"}], "=", 
  RowBox[{
   FractionBox[
    RowBox[{"D\[Rho]B", "[", 
     RowBox[{"-", "r"}], "]"}], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "4"}], " ", "r"}]]], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{4.000219121535816*^9, 4.000219122778761*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"69546b22-e5c9-5145-a0c9-da31c99091af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"4", " ", "r"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "r"}], ")"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", 
     RowBox[{"2", " ", "r"}], "+", 
     SuperscriptBox["r", "2"]}], ")"}]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"3", " ", "r"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "8"}], "+", "r", "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "3"]}]}], ")"}]}], "-", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", " ", "r"}]], " ", 
   RowBox[{"(", 
    RowBox[{"48", "+", 
     RowBox[{"12", " ", "r"}], "+", 
     RowBox[{"36", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["r", "3"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "4"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "5"]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", "r"], " ", 
   RowBox[{"(", 
    RowBox[{"32", "+", 
     RowBox[{"20", " ", "r"}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["r", "3"]}], "+", 
     RowBox[{"16", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["r", "5"]}], "+", 
     SuperscriptBox["r", "6"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{4.000219125438238*^9, 4.0002193032354565`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"8234ef2c-01d7-414b-9d1e-c8a9686bbd2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "//", "hammer"}]], "Input",
 CellChangeTimes->{{4.000218103378193*^9, 4.0002181062467766`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"ddb4f608-80c6-1742-9dfe-13c575041886"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"k=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["k=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"5b169b82-414c-d146-a251-23b40b3a488c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "0"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"2", " ", "r"}], "+", 
      SuperscriptBox["r", "2"]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 0], 
   "(r) = ", (-4) (2 + 2 $CellContext`r + $CellContext`r^2)],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.0002193114001865`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"8faa994c-3aac-eb40-8414-9458b2ddb174"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "1"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"32", "+", 
    RowBox[{"20", " ", "r"}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["r", "3"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["r", "5"]}], "+", 
    SuperscriptBox["r", "6"]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 1], "(r) = ", 32 + 20 $CellContext`r + 
   24 $CellContext`r^2 + 20 $CellContext`r^3 + 16 $CellContext`r^4 + 
   5 $CellContext`r^5 + $CellContext`r^6],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.0002193114022903`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"4c5f8e25-06c5-f840-803d-152a0c49ade9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "2"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "48"}], "-", 
    RowBox[{"12", " ", "r"}], "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["r", "3"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["r", "5"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 2], "(r) = ", -48 - 12 $CellContext`r - 
   36 $CellContext`r^2 - 12 $CellContext`r^3 - 4 $CellContext`r^4 + 
   3 $CellContext`r^5],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.0002193114042873`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"fd8c6228-8bd0-ae4f-bae3-4bade91974af"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "3"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "8"}], "+", "r", "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "3"]}]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 3], 
   "(r) = ", (-4) (-8 + $CellContext`r - 4 $CellContext`r^2 + 
    2 $CellContext`r^3)],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311406288*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"3f01a9ab-ae2b-7543-9a4c-2fa492e2d3ba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "4"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "r"}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 4], "(r) = ", 4 (-2 + $CellContext`r)],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.0002193114072876`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"1b8dc0c6-0f2b-8d4a-bcf8-c8a48f8f3abc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[\\(d\\), \\(0,  ... , \
\\)]\\)\\!\\(\\*SubscriptBox[\\(d\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "6", ",", "5", ",", "3", ",", "1"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[\(d\), \(0,  ... , \)]\)\!\(\*SubscriptBox[\(d\), \
\(k\)]\)}=", {2, 6, 5, 3, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.0002193114092884`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"e9fed806-947e-c847-8ade-4af162480aa1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(q\\), \\(1\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "7", ",", "6", ",", "4"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(q\), \(1\)], \(, \
\(...\)\(,\)\)]\)\!\(\*SubscriptBox[\(q\), \(k\)]\)}=", {3, 7, 6, 4}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.0002193114107895`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"c31b50c8-702f-1849-8989-e9bdcdcb3333"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(qc\\), \\(0\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(qc\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "3", ",", "10", ",", "16", ",", "20"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(qc\), \(0\)], \(, \(...\)\(,\)\)]\)\!\(\
\*SubscriptBox[\(qc\), \(k\)]\)}=", {0, 3, 10, 16, 20}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311412794*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"4ac6d5a9-48b6-7547-9b59-12dc130b911f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{sign \
\\!\\(\\*SubscriptBox[SuperscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \
\\((i)\\)], \\(qc \\((j - 1)\\)\\)]\\): j=1,...k, i=0,...,q(j)-1} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], "}"}]}], "}"}]}],
  SequenceForm[
  "{sign \!\(\*SubscriptBox[SuperscriptBox[OverscriptBox[\(f\), \(~\)], \((i)\
\)], \(qc \((j - 1)\)\)]\): j=1,...k, i=0,...,q(j)-1} = ", {{1, {0, 0, 0}}, {
    2, {0, 0, 0, 0, 0, 0, 0}}, {3, {1, 1, 1, 1, 1, 1}}, {4, {1, 1, 1, 1}}}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.0002193114137917`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"fdf29baf-dbd8-084c-b889-98ee98ae8908"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \\(qc \
\\((k)\\)\\)]\\)(r)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"2985984", " ", 
    RowBox[{"(", 
     RowBox[{"97", "+", 
      RowBox[{"12", " ", "r"}]}], ")"}]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[OverscriptBox[\(f\), \(~\)], \(qc \((k)\)\)]\)(r)=", 
   2985984 (97 + 12 $CellContext`r)],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.0002193114157925`*^9},
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"db66a64f-4057-fa48-9778-c14f51647b34"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{608.5, 977.5},
WindowMargins->{{Automatic, 50.5}, {-11, Automatic}},
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"077085c8-ea9a-3348-9775-a46b166b7108"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 230, 4, 33, "Text",ExpressionUUID->"96eea950-8daf-c843-85bf-9aa73063a345"],
Cell[787, 26, 353, 8, 28, "Input",ExpressionUUID->"e09a2536-2baa-474f-bbf5-91dd03d88499"],
Cell[1143, 36, 2313, 62, 92, "Input",ExpressionUUID->"8ad018c0-6ec3-6949-83d5-962a9bd86719"],
Cell[CellGroupData[{
Cell[3481, 102, 422, 11, 43, "Input",ExpressionUUID->"69546b22-e5c9-5145-a0c9-da31c99091af"],
Cell[3906, 115, 1679, 52, 77, "Output",ExpressionUUID->"8234ef2c-01d7-414b-9d1e-c8a9686bbd2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5622, 172, 202, 3, 28, "Input",ExpressionUUID->"ddb4f608-80c6-1742-9dfe-13c575041886"],
Cell[CellGroupData[{
Cell[5849, 179, 360, 9, 22, "Print",ExpressionUUID->"5b169b82-414c-d146-a251-23b40b3a488c"],
Cell[6212, 190, 662, 18, 24, "Print",ExpressionUUID->"8faa994c-3aac-eb40-8414-9458b2ddb174"],
Cell[6877, 210, 926, 24, 22, "Print",ExpressionUUID->"4c5f8e25-06c5-f840-803d-152a0c49ade9"],
Cell[7806, 236, 890, 24, 22, "Print",ExpressionUUID->"fd8c6228-8bd0-ae4f-bae3-4bade91974af"],
Cell[8699, 262, 776, 22, 24, "Print",ExpressionUUID->"3f01a9ab-ae2b-7543-9a4c-2fa492e2d3ba"],
Cell[9478, 286, 572, 15, 22, "Print",ExpressionUUID->"1b8dc0c6-0f2b-8d4a-bcf8-c8a48f8f3abc"],
Cell[10053, 303, 634, 14, 22, "Print",ExpressionUUID->"e9fed806-947e-c847-8ade-4af162480aa1"],
Cell[10690, 319, 677, 14, 23, "Print",ExpressionUUID->"c31b50c8-702f-1849-8989-e9bdcdcb3333"],
Cell[11370, 335, 698, 14, 24, "Print",ExpressionUUID->"4ac6d5a9-48b6-7547-9b59-12dc130b911f"],
Cell[12071, 351, 1389, 35, 42, "Print",ExpressionUUID->"fdf29baf-dbd8-084c-b889-98ee98ae8908"],
Cell[13463, 388, 658, 16, 23, "Print",ExpressionUUID->"db66a64f-4057-fa48-9778-c14f51647b34"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/DetailsAppendixE2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     15833,        421]
NotebookOptionsPosition[     13688,        383]
NotebookOutlinePosition[     14090,        399]
CellTagsIndexPosition[     14047,        396]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Load the common hammering routine :", "Text",
 CellChangeTimes->{{4.000158050337473*^9, 4.000158060712656*^9}, {
  4.0002145379217415`*^9, 
  4.0002145456586456`*^9}},ExpressionUUID->"c277df1f-c4f7-6f4c-a906-\
d06e7ff4bb73"],

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<hammer.wl\>\""}], 
    "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{4.0001551300712986`*^9, 4.000155133094879*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"cf3415aa-058e-d842-bba4-1d825d321a7d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"D\[Rho]B", "[", "r_", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "r"}], ")"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"2", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", "r"], " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", "r", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "3"]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{"48", "-", 
        RowBox[{"12", " ", "r"}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "5"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"3", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{"32", "-", 
        RowBox[{"20", " ", "r"}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["r", "4"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["r", "5"]}], "+", 
        SuperscriptBox["r", "6"]}], ")"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"According", " ", "to", " ", 
    RowBox[{"(", "7.9", ")"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.999244743600937*^9, 3.999244750296526*^9}, {
   3.9992448274703426`*^9, 3.9992448394113216`*^9}, {3.999244896797085*^9, 
   3.999244918445524*^9}, 3.9992709849751873`*^9, 3.9992710208949757`*^9, {
   3.9992860628701077`*^9, 3.999286078832199*^9}, {4.000219073879402*^9, 
   4.0002190897836914`*^9}, {4.000219260746912*^9, 4.0002192833705673`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"ff2525cd-7664-7840-bfd5-2982fc52b1b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "r_", "]"}], "=", 
   RowBox[{"D\[Rho]B", "[", "r", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{4.000219121535816*^9, 4.000219122778761*^9}, {
  4.000219497774393*^9, 4.0002195089380665`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"21aee9a2-fd54-d346-a61c-58d006cd1a82"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "//", "hammer"}]], "Input",
 CellChangeTimes->{{4.000218103378193*^9, 4.0002181062467766`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"9925b91e-fafe-8c4f-b544-92ac4dd03f48"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"k=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["k=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"18b815a2-75a4-0d45-ba11-96bfe0d0a0fd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "0"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "r"}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 0], "(r) = ", (-4) (2 + $CellContext`r)],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.000219513568283*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"906b340c-4c74-e54d-8eba-dbeda9c636ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "1"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"8", "+", "r", "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "3"]}]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 1], "(r) = ", 
   4 (8 + $CellContext`r + 4 $CellContext`r^2 + 2 $CellContext`r^3)],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.000219513570284*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"cd5609fb-e2f7-2549-9bf5-d31a25933ba5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "2"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "48"}], "+", 
    RowBox[{"12", " ", "r"}], "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["r", "3"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["r", "5"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 2], "(r) = ", -48 + 12 $CellContext`r - 
   36 $CellContext`r^2 + 12 $CellContext`r^3 - 4 $CellContext`r^4 - 
   3 $CellContext`r^5],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135722847`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"39f5af81-c0d8-6544-b249-7da7c43e87de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "3"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"32", "-", 
    RowBox[{"20", " ", "r"}], "+", 
    RowBox[{"24", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["r", "3"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["r", "4"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["r", "5"]}], "+", 
    SuperscriptBox["r", "6"]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 3], "(r) = ", 32 - 20 $CellContext`r + 
   24 $CellContext`r^2 - 20 $CellContext`r^3 + 16 $CellContext`r^4 - 
   5 $CellContext`r^5 + $CellContext`r^6],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135742855`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"d6f215a0-c160-f84d-934f-d670ea1afabb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "4"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"2", " ", "r"}], "+", 
      SuperscriptBox["r", "2"]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 4], 
   "(r) = ", (-4) (2 - 2 $CellContext`r + $CellContext`r^2)],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.000219513575285*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"58bf0746-39fe-de4c-8b96-f0ac8cb8400f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[\\(d\\), \\(0,  ... , \
\\)]\\)\\!\\(\\*SubscriptBox[\\(d\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "5", ",", "6", ",", "2"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[\(d\), \(0,  ... , \)]\)\!\(\*SubscriptBox[\(d\), \
\(k\)]\)}=", {1, 3, 5, 6, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.000219513577284*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"b58022bf-f5aa-ec49-aec7-7027016c7e2a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(q\\), \\(1\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "6", ",", "7"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(q\), \(1\)], \(, \
\(...\)\(,\)\)]\)\!\(\*SubscriptBox[\(q\), \(k\)]\)}=", {2, 4, 6, 7}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135792847`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"1da42016-b494-a948-a147-070a5e703c86"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(qc\\), \\(0\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(qc\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "6", ",", "12", ",", "19"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(qc\), \(0\)], \(, \(...\)\(,\)\)]\)\!\(\
\*SubscriptBox[\(qc\), \(k\)]\)}=", {0, 2, 6, 12, 19}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135802937`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"90650516-9cbf-5c4e-98a9-b080b2cde03b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{sign \
\\!\\(\\*SubscriptBox[SuperscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \
\\((i)\\)], \\(qc \\((j - 1)\\)\\)]\\): j=1,...k, i=0,...,q(j)-1} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "}"}]}],
  SequenceForm[
  "{sign \!\(\*SubscriptBox[SuperscriptBox[OverscriptBox[\(f\), \(~\)], \((i)\
\)], \(qc \((j - 1)\)\)]\): j=1,...k, i=0,...,q(j)-1} = ", {{1, {0, 0}}, {
    2, {0, 0, 0, 0}}, {3, {0, 0, 0, 0, 1, 1}}, {
    4, {1, 1, -1, -1, -1, -1, -1}}}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135832825`*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"6e2ac2fd-7694-164f-8191-eabc717d123d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \\(qc \
\\((k)\\)\\)]\\)(r)=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "13824"}], " ", 
    RowBox[{"(", 
     RowBox[{"2623", "+", 
      RowBox[{"520", " ", "r"}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[OverscriptBox[\(f\), \(~\)], \(qc \((k)\)\)]\)(r)=", \
(-13824) (2623 + 520 $CellContext`r + 24 $CellContext`r^2)],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.000219513584284*^9},
 CellLabel->
  "During evaluation of \
In[30]:=",ExpressionUUID->"6014b196-e184-4448-8fe4-989d2055f478"]
}, Open  ]]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  4.0002856497449455`*^9},ExpressionUUID->"f3732aab-32d6-d74e-a68e-\
0fb0ec8ce2b3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"f", "[", 
     FractionBox["3290", "1000"], "]"}], ",", 
    RowBox[{"f", "[", 
     FractionBox["3291", "1000"], "]"}]}], "}"}], "//", "Sign", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Verifying", " ", 
    RowBox[{"(", 
     RowBox[{"E", ".2"}], ")"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{4.0002856584309387`*^9, 4.000285705131796*^9}, {
  4.0002857511560917`*^9, 
  4.0002857755079975`*^9}},ExpressionUUID->"86c95514-d946-344a-ad88-\
8805460f569e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{4.000285707222124*^9, 4.000285745774441*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"47b76ba9-c4c6-1847-afbe-ff56aeae5a4d"]
}, Open  ]]
},
WindowSize->{608.5, 977.5},
WindowMargins->{{72.5, Automatic}, {Automatic, 0}},
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7029895f-d968-d740-9e53-343685f84a74"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 230, 4, 33, "Text",ExpressionUUID->"c277df1f-c4f7-6f4c-a906-d06e7ff4bb73"],
Cell[787, 26, 353, 8, 28, "Input",ExpressionUUID->"cf3415aa-058e-d842-bba4-1d825d321a7d"],
Cell[1143, 36, 2313, 62, 92, "Input",ExpressionUUID->"ff2525cd-7664-7840-bfd5-2982fc52b1b3"],
Cell[3459, 100, 329, 7, 28, "Input",ExpressionUUID->"21aee9a2-fd54-d346-a61c-58d006cd1a82"],
Cell[CellGroupData[{
Cell[3813, 111, 202, 3, 28, "Input",ExpressionUUID->"9925b91e-fafe-8c4f-b544-92ac4dd03f48"],
Cell[CellGroupData[{
Cell[4040, 118, 384, 9, 22, "Print",ExpressionUUID->"18b815a2-75a4-0d45-ba11-96bfe0d0a0fd"],
Cell[4427, 129, 592, 15, 22, "Print",ExpressionUUID->"906b340c-4c74-e54d-8eba-dbeda9c636ee"],
Cell[5022, 146, 747, 19, 24, "Print",ExpressionUUID->"cd5609fb-e2f7-2549-9bf5-d31a25933ba5"],
Cell[5772, 167, 912, 24, 22, "Print",ExpressionUUID->"39f5af81-c0d8-6544-b249-7da7c43e87de"],
Cell[6687, 193, 948, 24, 22, "Print",ExpressionUUID->"d6f215a0-c160-f84d-934f-d670ea1afabb"],
Cell[7638, 219, 682, 18, 24, "Print",ExpressionUUID->"58bf0746-39fe-de4c-8b96-f0ac8cb8400f"],
Cell[8323, 239, 654, 14, 22, "Print",ExpressionUUID->"b58022bf-f5aa-ec49-aec7-7027016c7e2a"],
Cell[8980, 255, 699, 14, 23, "Print",ExpressionUUID->"1da42016-b494-a948-a147-070a5e703c86"],
Cell[9682, 271, 720, 14, 24, "Print",ExpressionUUID->"90650516-9cbf-5c4e-98a9-b080b2cde03b"],
Cell[10405, 287, 1515, 39, 42, "Print",ExpressionUUID->"6e2ac2fd-7694-164f-8191-eabc717d123d"],
Cell[11923, 328, 790, 19, 24, "Print",ExpressionUUID->"6014b196-e184-4448-8fe4-989d2055f478"]
}, Open  ]]
}, Open  ]],
Cell[12740, 351, 149, 3, 47, "Input",ExpressionUUID->"f3732aab-32d6-d74e-a68e-0fb0ec8ce2b3"],
Cell[CellGroupData[{
Cell[12914, 358, 520, 15, 43, "Input",ExpressionUUID->"86c95514-d946-344a-ad88-8805460f569e"],
Cell[13437, 375, 235, 5, 32, "Output",ExpressionUUID->"47b76ba9-c4c6-1847-afbe-ff56aeae5a4d"]
}, Open  ]]
}
]
*)



==> anc/DetailsAppendixF1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     19534,        522]
NotebookOptionsPosition[     17508,        487]
NotebookOutlinePosition[     17910,        503]
CellTagsIndexPosition[     17867,        500]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Load the common hammering routine :", "Text",
 CellChangeTimes->{{4.000158050337473*^9, 4.000158060712656*^9}, {
  4.0002145379217415`*^9, 
  4.0002145456586456`*^9}},ExpressionUUID->"6973a0ca-4138-a440-a735-\
9474f10e9ca0"],

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<hammer.wl\>\""}], 
    "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{4.0001551300712986`*^9, 4.000155133094879*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"2dadf7be-c0ca-544c-9bfc-2ea8f57527bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c0", "[", "r_", "]"}], "=", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "r"}], ")"}], "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"6", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"4", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}], ")"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"5", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{"24", "-", 
        RowBox[{"36", " ", "r"}], "+", 
        SuperscriptBox["r", "2"], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "4"]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "240"}], "+", 
        RowBox[{"240", " ", "r"}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"104", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["r", "4"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "5"]}], "+", 
        SuperscriptBox["r", "6"]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "r"], " ", 
      RowBox[{"(", 
       RowBox[{"96", "+", 
        RowBox[{"48", " ", "r"}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "5"]}], "+", 
        SuperscriptBox["r", "6"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"3", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "320"}], "+", 
        RowBox[{"160", " ", "r"}], "+", 
        RowBox[{"120", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"120", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"108", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["r", "5"]}], "+", 
        SuperscriptBox["r", "6"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "7"]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "240"}], "+", 
        RowBox[{"80", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"52", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["r", "5"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "7"]}]}], ")"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", 
     SubscriptBox["c", "0"], 
     RowBox[{"(", "r", ")"}]}], ",", " ", 
    RowBox[{"determined", " ", "by", " ", 
     RowBox[{"(", "7.50", ")"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.999244743600937*^9, 3.999244750296526*^9}, {
   3.9992448274703426`*^9, 3.9992448394113216`*^9}, {3.999244896797085*^9, 
   3.999244918445524*^9}, 3.9992709849751873`*^9, 3.9992710208949757`*^9, {
   3.9992860628701077`*^9, 3.999286078832199*^9}, {4.000219073879402*^9, 
   4.0002190897836914`*^9}, {4.000219260746912*^9, 4.0002192833705673`*^9}, {
   4.00022257646751*^9, 4.000222582763691*^9}, {4.000222693964754*^9, 
   4.0002227293497715`*^9}, {4.0003103763670616`*^9, 
   4.0003103769104633`*^9}},ExpressionUUID->"8e751247-7f2d-e14c-8a69-\
ccfb24ee3eee"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "r_", "]"}], "=", 
   RowBox[{"c0", "[", "r", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{4.000219121535816*^9, 4.000219122778761*^9}, {
  4.000219497774393*^9, 4.0002195089380665`*^9}, {4.0002227411574173`*^9, 
  4.0002227469015923`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"10529a22-ce3b-7b43-b3e6-d7d7d42b3461"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "//", "hammer"}]], "Input",
 CellChangeTimes->{{4.000218103378193*^9, 4.0002181062467766`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"d266dd17-2b6a-b048-82fd-a9b7761d09d0"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"k=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["k=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"bbeffd47-b20a-a848-bcb1-ef6555c519c6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "0"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "+", "r"}], ")"}], "2"]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 0], "(r) = ", 4 (2 + $CellContext`r)^2],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749915804*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"9f5d32aa-5ddf-324f-a8d2-6b361d7e317a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "1"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "96"}], "-", 
    RowBox[{"48", " ", "r"}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "3"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"]}], "-", 
    SuperscriptBox["r", "6"]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 1], "(r) = ", -96 - 48 $CellContext`r + 
   12 $CellContext`r^2 + 8 $CellContext`r^3 - 4 $CellContext`r^4 - 
   4 $CellContext`r^5 - $CellContext`r^6],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749917801*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"3653fde7-8e11-7d41-b0c0-8ab4e33a43b4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "2"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"240", "-", 
    RowBox[{"80", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{"56", " ", 
     SuperscriptBox["r", "3"]}], "-", 
    RowBox[{"52", " ", 
     SuperscriptBox["r", "4"]}], "-", 
    RowBox[{"44", " ", 
     SuperscriptBox["r", "5"]}], "-", 
    RowBox[{"15", " ", 
     SuperscriptBox["r", "6"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "7"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 2], "(r) = ", 240 - 80 $CellContext`r^2 - 
   56 $CellContext`r^3 - 52 $CellContext`r^4 - 44 $CellContext`r^5 - 
   15 $CellContext`r^6 - 2 $CellContext`r^7],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.0002227499198036`*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"8201c7ba-2e5b-354d-837a-eda822f0ae0d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "3"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "320"}], "+", 
    RowBox[{"160", " ", "r"}], "+", 
    RowBox[{"120", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"120", " ", 
     SuperscriptBox["r", "3"]}], "+", 
    RowBox[{"108", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"44", " ", 
     SuperscriptBox["r", "5"]}], "+", 
    SuperscriptBox["r", "6"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "7"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 3], "(r) = ", -320 + 160 $CellContext`r + 
   120 $CellContext`r^2 + 120 $CellContext`r^3 + 108 $CellContext`r^4 + 
   44 $CellContext`r^5 + $CellContext`r^6 + 2 $CellContext`r^7],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.0002227499218025`*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"c8cb1ca9-046a-e645-8d95-ea79db8077b5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "4"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"240", "-", 
    RowBox[{"240", " ", "r"}], "-", 
    RowBox[{"60", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{"104", " ", 
     SuperscriptBox["r", "3"]}], "-", 
    RowBox[{"44", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"]}], "-", 
    SuperscriptBox["r", "6"]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 4], "(r) = ", 240 - 240 $CellContext`r - 
   60 $CellContext`r^2 - 104 $CellContext`r^3 - 44 $CellContext`r^4 + 
   4 $CellContext`r^5 - $CellContext`r^6],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.0002227499238014`*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"751b8f82-0251-6d43-9bba-cfb1fb2eeba9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "5"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    RowBox[{"(", 
     RowBox[{"24", "-", 
      RowBox[{"36", " ", "r"}], "+", 
      SuperscriptBox["r", "2"], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "4"]}]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 5], 
   "(r) = ", (-4) (24 - 36 $CellContext`r + $CellContext`r^2 - 
    8 $CellContext`r^3 + 2 $CellContext`r^4)],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749925804*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"49844a47-5d11-af47-b61a-93ec426b0ff2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "6"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"4", " ", "r"}], "+", 
      SuperscriptBox["r", "2"]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 6], "(r) = ", 
   8 (2 - 4 $CellContext`r + $CellContext`r^2)],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749927801*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"1213d1ef-a993-d746-ac67-c236404afb8d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[\\(d\\), \\(0,  ... , \
\\)]\\)\\!\\(\\*SubscriptBox[\\(d\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "6", ",", "7", ",", "7", ",", "6", ",", "4", ",", "2"}],
     "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[\(d\), \(0,  ... , \)]\)\!\(\*SubscriptBox[\(d\), \
\(k\)]\)}=", {2, 6, 7, 7, 6, 4, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749929804*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"40a932c0-7789-7341-b987-76c13ca41d93"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(q\\), \\(1\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "7", ",", "8", ",", "8", ",", "7", ",", "5"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(q\), \(1\)], \(, \
\(...\)\(,\)\)]\)\!\(\*SubscriptBox[\(q\), \(k\)]\)}=", {3, 7, 8, 8, 7, 5}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749931801*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"ec342cd1-7fa7-6442-83bf-bcbdcbf2dfd7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(qc\\), \\(0\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(qc\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "3", ",", "10", ",", "18", ",", "26", ",", "33", ",", "38"}], 
    "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(qc\), \(0\)], \(, \(...\)\(,\)\)]\)\!\(\
\*SubscriptBox[\(qc\), \(k\)]\)}=", {0, 3, 10, 18, 26, 33, 38}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.0002227499338017`*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"815f2929-390d-724c-af53-7c25175a83e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{sign \
\\!\\(\\*SubscriptBox[SuperscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \
\\((i)\\)], \\(qc \\((j - 1)\\)\\)]\\): j=1,...k, i=0,...,q(j)-1} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
         "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
         "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]}], 
      "}"}]}], "}"}]}],
  SequenceForm[
  "{sign \!\(\*SubscriptBox[SuperscriptBox[OverscriptBox[\(f\), \(~\)], \((i)\
\)], \(qc \((j - 1)\)\)]\): j=1,...k, i=0,...,q(j)-1} = ", {{1, {0, 0, 0}}, {
    2, {0, 0, 0, 0, 0, 0, 0}}, {3, {0, 0, 0, 1, 1, 1, 1, 1}}, {
    4, {1, 1, 1, 1, 1, 1, 1, 1}}, {5, {1, 1, 1, 1, 1, 1, 1}}, {
    6, {1, 1, 1, 1, 1}}}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.0002227499358025`*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"4f68774b-a4e1-ef48-865c-2b09f0e21146"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \\(qc \
\\((k)\\)\\)]\\)(r)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"33022594252800000", " ", 
    RowBox[{"(", 
     RowBox[{"36053", "+", 
      RowBox[{"5880", " ", "r"}], "+", 
      RowBox[{"225", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[OverscriptBox[\(f\), \(~\)], \(qc \((k)\)\)]\)(r)=", 
   33022594252800000 (36053 + 5880 $CellContext`r + 225 $CellContext`r^2)],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.0002227499378014`*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"24ca5b3c-814c-ac47-ab96-0a416deb45a5"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{608.5, 977.5},
WindowMargins->{{Automatic, 13.5}, {7, Automatic}},
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"20389e38-afec-d24e-a755-bf2affdc7edb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 230, 4, 33, "Text",ExpressionUUID->"6973a0ca-4138-a440-a735-9474f10e9ca0"],
Cell[787, 26, 353, 8, 28, "Input",ExpressionUUID->"2dadf7be-c0ca-544c-9bfc-2ea8f57527bb"],
Cell[1143, 36, 3930, 109, 136, "Input",ExpressionUUID->"8e751247-7f2d-e14c-8a69-ccfb24ee3eee"],
Cell[5076, 147, 376, 8, 28, "Input",ExpressionUUID->"10529a22-ce3b-7b43-b3e6-d7d7d42b3461"],
Cell[CellGroupData[{
Cell[5477, 159, 202, 3, 28, "Input",ExpressionUUID->"d266dd17-2b6a-b048-82fd-a9b7761d09d0"],
Cell[CellGroupData[{
Cell[5704, 166, 409, 10, 22, "Print",ExpressionUUID->"bbeffd47-b20a-a848-bcb1-ef6555c519c6"],
Cell[6116, 178, 626, 16, 22, "Print",ExpressionUUID->"9f5d32aa-5ddf-324f-a8d2-6b361d7e317a"],
Cell[6745, 196, 990, 26, 22, "Print",ExpressionUUID->"3653fde7-8e11-7d41-b0c0-8ab4e33a43b4"],
Cell[7738, 224, 1036, 27, 22, "Print",ExpressionUUID->"8201c7ba-2e5b-354d-837a-eda822f0ae0d"],
Cell[8777, 253, 1091, 28, 22, "Print",ExpressionUUID->"c8cb1ca9-046a-e645-8d95-ea79db8077b5"],
Cell[9871, 283, 981, 25, 22, "Print",ExpressionUUID->"751b8f82-0251-6d43-9bba-cfb1fb2eeba9"],
Cell[10855, 310, 892, 24, 24, "Print",ExpressionUUID->"49844a47-5d11-af47-b61a-93ec426b0ff2"],
Cell[11750, 336, 686, 18, 24, "Print",ExpressionUUID->"1213d1ef-a993-d746-ac67-c236404afb8d"],
Cell[12439, 356, 712, 16, 22, "Print",ExpressionUUID->"40a932c0-7789-7341-b987-76c13ca41d93"],
Cell[13154, 374, 750, 15, 23, "Print",ExpressionUUID->"ec342cd1-7fa7-6442-83bf-bcbdcbf2dfd7"],
Cell[13907, 391, 789, 17, 24, "Print",ExpressionUUID->"815f2929-390d-724c-af53-7c25175a83e6"],
Cell[14699, 410, 1950, 52, 59, "Print",ExpressionUUID->"4f68774b-a4e1-ef48-865c-2b09f0e21146"],
Cell[16652, 464, 828, 19, 24, "Print",ExpressionUUID->"24ca5b3c-814c-ac47-ab96-0a416deb45a5"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/DetailsAppendixF2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     22034,        574]
NotebookOptionsPosition[     19684,        534]
NotebookOutlinePosition[     20089,        550]
CellTagsIndexPosition[     20046,        547]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Load the common hammering routine :", "Text",
 CellChangeTimes->{{4.000158050337473*^9, 4.000158060712656*^9}, {
  4.0002145379217415`*^9, 
  4.0002145456586456`*^9}},ExpressionUUID->"62edc048-d53a-2448-ba79-\
166469e6d9c6"],

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<hammer.wl\>\""}], 
    "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{4.0001551300712986`*^9, 4.000155133094879*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"ccce2957-252f-824e-8b8a-9cbc81ed1bd3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c0", "[", "r_", "]"}], "=", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "r"}], ")"}], "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"6", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"4", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}], ")"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"5", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{"24", "-", 
        RowBox[{"36", " ", "r"}], "+", 
        SuperscriptBox["r", "2"], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "4"]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "240"}], "+", 
        RowBox[{"240", " ", "r"}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"104", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["r", "4"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "5"]}], "+", 
        SuperscriptBox["r", "6"]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "r"], " ", 
      RowBox[{"(", 
       RowBox[{"96", "+", 
        RowBox[{"48", " ", "r"}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "5"]}], "+", 
        SuperscriptBox["r", "6"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"3", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "320"}], "+", 
        RowBox[{"160", " ", "r"}], "+", 
        RowBox[{"120", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"120", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"108", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["r", "5"]}], "+", 
        SuperscriptBox["r", "6"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "7"]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "240"}], "+", 
        RowBox[{"80", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"52", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["r", "5"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "7"]}]}], ")"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", 
     SubscriptBox["c", "0"], 
     RowBox[{"(", "r", ")"}]}], ",", " ", 
    RowBox[{"determined", " ", "by", " ", 
     RowBox[{"(", "7.50", ")"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.999244743600937*^9, 3.999244750296526*^9}, {
   3.9992448274703426`*^9, 3.9992448394113216`*^9}, {3.999244896797085*^9, 
   3.999244918445524*^9}, 3.9992709849751873`*^9, 3.9992710208949757`*^9, {
   3.9992860628701077`*^9, 3.999286078832199*^9}, {4.000219073879402*^9, 
   4.0002190897836914`*^9}, {4.000219260746912*^9, 4.0002192833705673`*^9}, {
   4.00022257646751*^9, 4.000222582763691*^9}, {4.000222693964754*^9, 
   4.0002227293497715`*^9}, {4.000310408071209*^9, 
   4.0003104083826656`*^9}},ExpressionUUID->"ddbe36d6-7f86-6845-b245-\
acb048fab5c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "r_", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"c0", "[", 
      RowBox[{"-", "r"}], "]"}], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "6"}], " ", "r"}]]], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{4.000219121535816*^9, 4.000219122778761*^9}, {
  4.000219497774393*^9, 4.0002195089380665`*^9}, {4.0002227411574173`*^9, 
  4.0002227469015923`*^9}, {4.0002229276417828`*^9, 4.0002229452419395`*^9}, {
  4.0002229796099873`*^9, 4.0002230016186905`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"290d73c7-fe3a-d147-923b-4301d1cde347"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "//", "hammer"}]], "Input",
 CellChangeTimes->{{4.000218103378193*^9, 4.0002181062467766`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"3a610379-c89f-7248-8af3-7a0af4a3f4dd"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"k=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["k=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056140156`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"18660da4-fce0-954e-a035-3d46eef8f605"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "0"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"4", " ", "r"}], "+", 
      SuperscriptBox["r", "2"]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 0], "(r) = ", 
   8 (2 + 4 $CellContext`r + $CellContext`r^2)],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056160164`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"688eee59-a9dd-0045-a01b-f1821d0a37ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "1"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    RowBox[{"(", 
     RowBox[{"24", "+", 
      RowBox[{"36", " ", "r"}], "+", 
      SuperscriptBox["r", "2"], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "4"]}]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 1], 
   "(r) = ", (-4) (24 + 36 $CellContext`r + $CellContext`r^2 + 
    8 $CellContext`r^3 + 2 $CellContext`r^4)],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056180153`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"aff7a617-74bd-3f4d-b87b-310fb8ae7bf0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "2"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"240", "+", 
    RowBox[{"240", " ", "r"}], "-", 
    RowBox[{"60", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"104", " ", 
     SuperscriptBox["r", "3"]}], "-", 
    RowBox[{"44", " ", 
     SuperscriptBox["r", "4"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"]}], "-", 
    SuperscriptBox["r", "6"]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 2], "(r) = ", 240 + 240 $CellContext`r - 
   60 $CellContext`r^2 + 104 $CellContext`r^3 - 44 $CellContext`r^4 - 
   4 $CellContext`r^5 - $CellContext`r^6],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.000223005620016*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"145da7b3-ca32-9840-b285-faaf7b6b6587"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "3"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "320"}], "-", 
    RowBox[{"160", " ", "r"}], "+", 
    RowBox[{"120", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{"120", " ", 
     SuperscriptBox["r", "3"]}], "+", 
    RowBox[{"108", " ", 
     SuperscriptBox["r", "4"]}], "-", 
    RowBox[{"44", " ", 
     SuperscriptBox["r", "5"]}], "+", 
    SuperscriptBox["r", "6"], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "7"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 3], "(r) = ", -320 - 160 $CellContext`r + 
   120 $CellContext`r^2 - 120 $CellContext`r^3 + 108 $CellContext`r^4 - 
   44 $CellContext`r^5 + $CellContext`r^6 - 2 $CellContext`r^7],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.000223005622017*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"a4f7dca0-93c9-134f-b4a9-24dc235f3e7d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "4"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"240", "-", 
    RowBox[{"80", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"56", " ", 
     SuperscriptBox["r", "3"]}], "-", 
    RowBox[{"52", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"44", " ", 
     SuperscriptBox["r", "5"]}], "-", 
    RowBox[{"15", " ", 
     SuperscriptBox["r", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "7"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 4], "(r) = ", 240 - 80 $CellContext`r^2 + 
   56 $CellContext`r^3 - 52 $CellContext`r^4 + 44 $CellContext`r^5 - 
   15 $CellContext`r^6 + 2 $CellContext`r^7],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.000223005624016*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"dc18f6d0-ab88-e247-8784-397b3ef9f999"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "5"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "96"}], "+", 
    RowBox[{"48", " ", "r"}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "3"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "5"]}], "-", 
    SuperscriptBox["r", "6"]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 5], "(r) = ", -96 + 48 $CellContext`r + 
   12 $CellContext`r^2 - 8 $CellContext`r^3 - 4 $CellContext`r^4 + 
   4 $CellContext`r^5 - $CellContext`r^6],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056260166`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"5b0d8b3f-fb4e-7746-9823-981f9fc16e48"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "6"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "r"}], ")"}], "2"]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 6], "(r) = ", 4 (-2 + $CellContext`r)^2],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056282024`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"00b1e8b0-6a56-d145-a849-8c59ffb3a30b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[\\(d\\), \\(0,  ... , \
\\)]\\)\\!\\(\\*SubscriptBox[\\(d\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "6", ",", "7", ",", "7", ",", "6", ",", "2"}],
     "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[\(d\), \(0,  ... , \)]\)\!\(\*SubscriptBox[\(d\), \
\(k\)]\)}=", {2, 4, 6, 7, 7, 6, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.000223005629202*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"5301ce0e-532f-e54f-8d66-b1e52ab26ead"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(q\\), \\(1\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5", ",", "7", ",", "8", ",", "8", ",", "7"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(q\), \(1\)], \(, \
\(...\)\(,\)\)]\)\!\(\*SubscriptBox[\(q\), \(k\)]\)}=", {3, 5, 7, 8, 8, 7}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.000223005631201*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"27648dbf-ad8c-8f43-a5bb-d3720b511767"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(qc\\), \\(0\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(qc\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "3", ",", "8", ",", "15", ",", "23", ",", "31", ",", "38"}], 
    "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(qc\), \(0\)], \(, \(...\)\(,\)\)]\)\!\(\
\*SubscriptBox[\(qc\), \(k\)]\)}=", {0, 3, 8, 15, 23, 31, 38}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056331997`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"3da451ea-e64b-204d-be64-129073972786"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{sign \
\\!\\(\\*SubscriptBox[SuperscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \
\\((i)\\)], \\(qc \\((j - 1)\\)\\)]\\): j=1,...k, i=0,...,q(j)-1} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1",
          ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
        "}"}]}], "}"}]}], "}"}]}],
  SequenceForm[
  "{sign \!\(\*SubscriptBox[SuperscriptBox[OverscriptBox[\(f\), \(~\)], \((i)\
\)], \(qc \((j - 1)\)\)]\): j=1,...k, i=0,...,q(j)-1} = ", {{1, {0, 0, 0}}, {
    2, {0, 0, 0, 0, 0}}, {3, {0, 0, 0, 0, 0, -1, -1}}, {
    4, {-1, -1, -1, -1, -1, -1, -1, -1}}, {5, {-1, 1, 1, 1, 1, 1, 1, 1}}, {
    6, {1, 1, 1, 1, 1, 1, 1}}}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056352024`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"05c66472-7f34-6142-85f4-1d9693edcd79"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \\(qc \
\\((k)\\)\\)]\\)(r)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"206391214080000", " ", 
    RowBox[{"(", 
     RowBox[{"76283", "+", 
      RowBox[{"10740", " ", "r"}], "+", 
      RowBox[{"360", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[OverscriptBox[\(f\), \(~\)], \(qc \((k)\)\)]\)(r)=", 
   206391214080000 (76283 + 10740 $CellContext`r + 360 $CellContext`r^2)],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056372013`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"cd53235f-26d7-7f4d-8be4-31362a74566e"]
}, Open  ]]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  4.0002856497449455`*^9},ExpressionUUID->"dca9dbdf-a62a-9141-8111-\
42d895c8cc4e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"f", "[", 
     FractionBox["5424", "1000"], "]"}], ",", 
    RowBox[{"f", "[", 
     FractionBox["5425", "1000"], "]"}]}], "}"}], "//", "Sign", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Verifying", " ", 
    RowBox[{"(", 
     RowBox[{"F", ".2"}], ")"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{4.0002856584309387`*^9, 4.000285705131796*^9}, {
  4.0002857511560917`*^9, 4.0002857755079975`*^9}, {4.0002858852297955`*^9, 
  4.000285903781988*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"47c6dcab-ac74-7749-9f0b-7d6f6c910c81"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{4.000285707222124*^9, 4.000285745774441*^9, 
  4.0002859495656834`*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"4b36ccf5-99cf-bd41-ba90-1cc226f482cb"]
}, Open  ]]
},
WindowSize->{608.5, 977.5},
WindowMargins->{{Automatic, -17.5}, {-51, Automatic}},
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"48c27159-12a2-604f-982d-d80cf205eb21"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 230, 4, 33, "Text",ExpressionUUID->"62edc048-d53a-2448-ba79-166469e6d9c6"],
Cell[787, 26, 353, 8, 28, "Input",ExpressionUUID->"ccce2957-252f-824e-8b8a-9cbc81ed1bd3"],
Cell[1143, 36, 3928, 109, 136, "Input",ExpressionUUID->"ddbe36d6-7f86-6845-b245-acb048fab5c7"],
Cell[5074, 147, 649, 15, 44, "Input",ExpressionUUID->"290d73c7-fe3a-d147-923b-4301d1cde347"],
Cell[CellGroupData[{
Cell[5748, 166, 202, 3, 28, "Input",ExpressionUUID->"3a610379-c89f-7248-8af3-7a0af4a3f4dd"],
Cell[CellGroupData[{
Cell[5975, 173, 457, 10, 22, "Print",ExpressionUUID->"18660da4-fce0-954e-a035-3d46eef8f605"],
Cell[6435, 185, 734, 18, 24, "Print",ExpressionUUID->"688eee59-a9dd-0045-a01b-f1821d0a37ee"],
Cell[7172, 205, 940, 24, 24, "Print",ExpressionUUID->"aff7a617-74bd-3f4d-b87b-310fb8ae7bf0"],
Cell[8115, 231, 1025, 25, 22, "Print",ExpressionUUID->"145da7b3-ca32-9840-b285-faaf7b6b6587"],
Cell[9143, 258, 1135, 28, 22, "Print",ExpressionUUID->"a4f7dca0-93c9-134f-b4a9-24dc235f3e7d"],
Cell[10281, 288, 1080, 27, 22, "Print",ExpressionUUID->"dc18f6d0-ab88-e247-8784-397b3ef9f999"],
Cell[11364, 317, 1038, 26, 22, "Print",ExpressionUUID->"5b0d8b3f-fb4e-7746-9823-981f9fc16e48"],
Cell[12405, 345, 698, 17, 22, "Print",ExpressionUUID->"00b1e8b0-6a56-d145-a849-8c59ffb3a30b"],
Cell[13106, 364, 758, 16, 22, "Print",ExpressionUUID->"5301ce0e-532f-e54f-8d66-b1e52ab26ead"],
Cell[13867, 382, 796, 15, 23, "Print",ExpressionUUID->"27648dbf-ad8c-8f43-a5bb-d3720b511767"],
Cell[14666, 399, 833, 17, 24, "Print",ExpressionUUID->"3da451ea-e64b-204d-be64-129073972786"],
Cell[15502, 418, 2235, 58, 77, "Print",ExpressionUUID->"05c66472-7f34-6142-85f4-1d9693edcd79"],
Cell[17740, 478, 872, 19, 24, "Print",ExpressionUUID->"cd53235f-26d7-7f4d-8be4-31362a74566e"]
}, Open  ]]
}, Open  ]],
Cell[18639, 501, 149, 3, 47, "Input",ExpressionUUID->"dca9dbdf-a62a-9141-8111-42d895c8cc4e"],
Cell[CellGroupData[{
Cell[18813, 508, 590, 15, 43, "Input",ExpressionUUID->"47c6dcab-ac74-7749-9f0b-7d6f6c910c81"],
Cell[19406, 525, 262, 6, 32, "Output",ExpressionUUID->"4b36ccf5-99cf-bd41-ba90-1cc226f482cb"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/DetailsAppendixG1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     20115,        523]
NotebookOptionsPosition[     18087,        488]
NotebookOutlinePosition[     18489,        504]
CellTagsIndexPosition[     18446,        501]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Load the common hammering routine :", "Text",
 CellChangeTimes->{{4.000158050337473*^9, 4.000158060712656*^9}, {
  4.0002145379217415`*^9, 
  4.0002145456586456`*^9}},ExpressionUUID->"da3a60df-17c4-eb48-9d37-\
0ed386e64973"],

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<hammer.wl\>\""}], 
    "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{4.0001551300712986`*^9, 4.000155133094879*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"21c394ff-c08e-3d4f-8699-abe26e115096"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c1", "[", "r_", "]"}], "=", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "r"}], ")"}], "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"6", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"4", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"5", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "48"}], "+", 
        RowBox[{"72", " ", "r"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "r"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "48"}], "-", 
        RowBox[{"24", " ", "r"}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        SuperscriptBox["r", "5"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"3", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "160"}], "+", 
        RowBox[{"80", " ", "r"}], "+", 
        RowBox[{"84", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["r", "5"]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "120"}], "+", 
        RowBox[{"120", " ", "r"}], "+", 
        RowBox[{"46", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "4"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "5"]}], "+", 
        SuperscriptBox["r", "6"]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "120"}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["r", "5"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "6"]}]}], ")"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", 
     SubscriptBox["c", "1"], 
     RowBox[{"(", "r", ")"}]}], ",", " ", 
    RowBox[{"determined", " ", "by", " ", 
     RowBox[{"(", "7.50", ")"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.999244743600937*^9, 3.999244750296526*^9}, {
   3.9992448274703426`*^9, 3.9992448394113216`*^9}, {3.999244896797085*^9, 
   3.999244918445524*^9}, 3.9992709849751873`*^9, 3.9992710208949757`*^9, {
   3.9992860628701077`*^9, 3.999286078832199*^9}, {4.000219073879402*^9, 
   4.0002190897836914`*^9}, {4.000219260746912*^9, 4.0002192833705673`*^9}, {
   4.00022257646751*^9, 4.000222582763691*^9}, {4.000222693964754*^9, 
   4.0002227293497715`*^9}, 4.000223344376869*^9, {4.0002233803459816`*^9, 
   4.0002233875614433`*^9}, {4.0003104278399734`*^9, 
   4.0003104281189957`*^9}},ExpressionUUID->"5ddda086-ed5c-2a45-8dd1-\
3d50224518f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{"c1", "[", "r", "]"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{4.000219121535816*^9, 4.000219122778761*^9}, {
  4.000219497774393*^9, 4.0002195089380665`*^9}, {4.0002227411574173`*^9, 
  4.0002227469015923`*^9}, {4.0002229276417828`*^9, 4.0002229452419395`*^9}, {
  4.0002229796099873`*^9, 4.0002230016186905`*^9}, {4.0002234185134907`*^9, 
  4.000223420505438*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"1307657d-4578-694a-b6a1-0b9238fc6d81"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "//", "hammer"}]], "Input",
 CellChangeTimes->{{4.000218103378193*^9, 4.0002181062467766`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"28109eb6-2f82-b747-9c71-c2aed63cdfde"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"k=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["k=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056140156`*^9, 
  4.0002234253152714`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"50e9f4a9-f56d-a64a-9cdb-9f1b4ce6d37c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "0"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", "+", "r"}], ")"}], "2"]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 0], "(r) = ", 2 (2 + $CellContext`r)^2],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056140156`*^9, 
  4.000223425317272*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"efe9b3f6-a59f-8744-8a07-dbb92c35b0ed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "1"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "48"}], "-", 
    RowBox[{"24", " ", "r"}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["r", "3"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    SuperscriptBox["r", "5"]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 1], "(r) = ", -48 - 24 $CellContext`r + 
   10 $CellContext`r^2 + 12 $CellContext`r^3 + 
   6 $CellContext`r^4 + $CellContext`r^5],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056140156`*^9, 
  4.0002234253202724`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"66612d40-bf9f-2942-a6df-277daf74c259"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "2"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"120", "-", 
    RowBox[{"56", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{"44", " ", 
     SuperscriptBox["r", "3"]}], "-", 
    RowBox[{"28", " ", 
     SuperscriptBox["r", "4"]}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["r", "5"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["r", "6"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 2], "(r) = ", 120 - 56 $CellContext`r^2 - 
   44 $CellContext`r^3 - 28 $CellContext`r^4 - 11 $CellContext`r^5 - 
   3 $CellContext`r^6],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056140156`*^9, 
  4.0002234253222713`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"2054539b-6713-c443-af19-dad6bc4c5628"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "3"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "160"}], "+", 
    RowBox[{"80", " ", "r"}], "+", 
    RowBox[{"84", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"60", " ", 
     SuperscriptBox["r", "3"]}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["r", "5"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 3], "(r) = ", -160 + 80 $CellContext`r + 
   84 $CellContext`r^2 + 60 $CellContext`r^3 + 36 $CellContext`r^4 + 
   7 $CellContext`r^5],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056140156`*^9, 
  4.000223425324272*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"d3e105fd-2d2d-a846-9bd3-3350df28a7de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "4"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"120", "-", 
    RowBox[{"120", " ", "r"}], "-", 
    RowBox[{"46", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{"36", " ", 
     SuperscriptBox["r", "3"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["r", "5"]}], "-", 
    SuperscriptBox["r", "6"]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 4], "(r) = ", 120 - 120 $CellContext`r - 
   46 $CellContext`r^2 - 36 $CellContext`r^3 - 12 $CellContext`r^4 + 
   3 $CellContext`r^5 - $CellContext`r^6],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056140156`*^9, 
  4.0002234253252716`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"f7296c41-6f2d-ab43-95b6-40de9d33f162"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "5"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "48"}], "+", 
    RowBox[{"72", " ", "r"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "3"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "4"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 5], "(r) = ", -48 + 72 $CellContext`r + 
   2 $CellContext`r^2 + 8 $CellContext`r^3 - 2 $CellContext`r^4],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056140156`*^9, 
  4.0002234253272724`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"50755290-0a7b-3a4a-a5bf-6cc2cd877616"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "6"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"4", " ", "r"}], "+", 
      SuperscriptBox["r", "2"]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 6], "(r) = ", 
   4 (2 - 4 $CellContext`r + $CellContext`r^2)],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056140156`*^9, 
  4.0002234253292713`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"6a4837ad-b326-ac4c-8222-591f9aec1444"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[\\(d\\), \\(0,  ... , \
\\)]\\)\\!\\(\\*SubscriptBox[\\(d\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "5", ",", "6", ",", "5", ",", "6", ",", "4", ",", "2"}],
     "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[\(d\), \(0,  ... , \)]\)\!\(\*SubscriptBox[\(d\), \
\(k\)]\)}=", {2, 5, 6, 5, 6, 4, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056140156`*^9, 
  4.000223425331274*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"99bd3961-762b-5f48-9bcd-f05625f308c7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(q\\), \\(1\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "6", ",", "7", ",", "6", ",", "7", ",", "5"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(q\), \(1\)], \(, \
\(...\)\(,\)\)]\)\!\(\*SubscriptBox[\(q\), \(k\)]\)}=", {3, 6, 7, 6, 7, 5}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056140156`*^9, 
  4.0002234253322735`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"cb7cae27-d88f-8f43-abae-c54a84b9ba01"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(qc\\), \\(0\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(qc\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "3", ",", "9", ",", "16", ",", "22", ",", "29", ",", "34"}], 
    "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(qc\), \(0\)], \(, \(...\)\(,\)\)]\)\!\(\
\*SubscriptBox[\(qc\), \(k\)]\)}=", {0, 3, 9, 16, 22, 29, 34}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056140156`*^9, 
  4.0002234253342743`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"fdad2bb5-17c2-9c4f-bcb9-9113024c9e78"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{sign \
\\!\\(\\*SubscriptBox[SuperscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \
\\((i)\\)], \\(qc \\((j - 1)\\)\\)]\\): j=1,...k, i=0,...,q(j)-1} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]}], 
      "}"}]}], "}"}]}],
  SequenceForm[
  "{sign \!\(\*SubscriptBox[SuperscriptBox[OverscriptBox[\(f\), \(~\)], \((i)\
\)], \(qc \((j - 1)\)\)]\): j=1,...k, i=0,...,q(j)-1} = ", {{1, {0, 0, 0}}, {
    2, {0, 0, 0, 0, 0, 0}}, {3, {0, 0, 0, 1, 1, 1, 1}}, {
    4, {1, 1, 1, 1, 1, 1}}, {5, {1, 1, 1, 1, 1, 1, 1}}, {6, {1, 1, 1, 1, 1}}}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056140156`*^9, 
  4.0002234253372746`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"eb2fe6f6-b303-fe4d-924e-fe27cafe8a8a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \\(qc \
\\((k)\\)\\)]\\)(r)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"515978035200000", " ", 
    RowBox[{"(", 
     RowBox[{"5305", "+", 
      RowBox[{"956", " ", "r"}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[OverscriptBox[\(f\), \(~\)], \(qc \((k)\)\)]\)(r)=", 
   515978035200000 (5305 + 956 $CellContext`r + 40 $CellContext`r^2)],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056140156`*^9, 
  4.000223425338272*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"8b7b1018-70da-3041-aee3-ea1dd9ee27a3"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{608.5, 977.5},
WindowMargins->{{Automatic, 61.5}, {0, Automatic}},
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9e8177f4-8e98-1444-88fd-e48093aef9d9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 230, 4, 33, "Text",ExpressionUUID->"da3a60df-17c4-eb48-9d37-0ed386e64973"],
Cell[787, 26, 353, 8, 28, "Input",ExpressionUUID->"21c394ff-c08e-3d4f-8699-abe26e115096"],
Cell[1143, 36, 3818, 106, 136, "Input",ExpressionUUID->"5ddda086-ed5c-2a45-8dd1-3d50224518f5"],
Cell[4964, 144, 563, 11, 28, "Input",ExpressionUUID->"1307657d-4578-694a-b6a1-0b9238fc6d81"],
Cell[CellGroupData[{
Cell[5552, 159, 202, 3, 28, "Input",ExpressionUUID->"28109eb6-2f82-b747-9c71-c2aed63cdfde"],
Cell[CellGroupData[{
Cell[5779, 166, 484, 11, 22, "Print",ExpressionUUID->"50e9f4a9-f56d-a64a-9cdb-9f1b4ce6d37c"],
Cell[6266, 179, 699, 17, 22, "Print",ExpressionUUID->"efe9b3f6-a59f-8744-8a07-dbb92c35b0ed"],
Cell[6968, 198, 984, 25, 22, "Print",ExpressionUUID->"66612d40-bf9f-2942-a6df-277daf74c259"],
Cell[7955, 225, 1024, 26, 22, "Print",ExpressionUUID->"2054539b-6713-c443-af19-dad6bc4c5628"],
Cell[8982, 253, 1014, 26, 22, "Print",ExpressionUUID->"d3e105fd-2d2d-a846-9bd3-3350df28a7de"],
Cell[9999, 281, 1052, 26, 22, "Print",ExpressionUUID->"f7296c41-6f2d-ab43-95b6-40de9d33f162"],
Cell[11054, 309, 921, 23, 22, "Print",ExpressionUUID->"50755290-0a7b-3a4a-a5bf-6cc2cd877616"],
Cell[11978, 334, 761, 19, 24, "Print",ExpressionUUID->"6a4837ad-b326-ac4c-8222-591f9aec1444"],
Cell[12742, 355, 785, 17, 22, "Print",ExpressionUUID->"99bd3961-762b-5f48-9bcd-f05625f308c7"],
Cell[13530, 374, 825, 16, 23, "Print",ExpressionUUID->"cb7cae27-d88f-8f43-abae-c54a84b9ba01"],
Cell[14358, 392, 860, 18, 24, "Print",ExpressionUUID->"fdad2bb5-17c2-9c4f-bcb9-9113024c9e78"],
Cell[15221, 412, 1946, 50, 59, "Print",ExpressionUUID->"eb2fe6f6-b303-fe4d-924e-fe27cafe8a8a"],
Cell[17170, 464, 889, 20, 24, "Print",ExpressionUUID->"8b7b1018-70da-3041-aee3-ea1dd9ee27a3"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/DetailsAppendixG2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     20650,        531]
NotebookOptionsPosition[     18622,        496]
NotebookOutlinePosition[     19022,        512]
CellTagsIndexPosition[     18979,        509]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Load the common hammering routine :", "Text",
 CellChangeTimes->{{4.000158050337473*^9, 4.000158060712656*^9}, {
  4.0002145379217415`*^9, 
  4.0002145456586456`*^9}},ExpressionUUID->"47f6f9fa-392f-7f44-a481-\
1385bcb28543"],

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<hammer.wl\>\""}], 
    "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{4.0001551300712986`*^9, 4.000155133094879*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"3d90dd34-0825-a943-adc9-029a3a7d9c11"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c1", "[", "r_", "]"}], "=", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "r"}], ")"}], "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"6", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"4", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"5", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "48"}], "+", 
        RowBox[{"72", " ", "r"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "3"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "r"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "48"}], "-", 
        RowBox[{"24", " ", "r"}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        SuperscriptBox["r", "5"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"3", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "160"}], "+", 
        RowBox[{"80", " ", "r"}], "+", 
        RowBox[{"84", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["r", "5"]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "120"}], "+", 
        RowBox[{"120", " ", "r"}], "+", 
        RowBox[{"46", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["r", "4"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "5"]}], "+", 
        SuperscriptBox["r", "6"]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "120"}], "+", 
        RowBox[{"56", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"28", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["r", "5"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "6"]}]}], ")"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", 
     SubscriptBox["c", "1"], 
     RowBox[{"(", "r", ")"}]}], ",", " ", 
    RowBox[{"determined", " ", "by", " ", 
     RowBox[{"(", "7.50", ")"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.999244743600937*^9, 3.999244750296526*^9}, {
   3.9992448274703426`*^9, 3.9992448394113216`*^9}, {3.999244896797085*^9, 
   3.999244918445524*^9}, 3.9992709849751873`*^9, 3.9992710208949757`*^9, {
   3.9992860628701077`*^9, 3.999286078832199*^9}, {4.000219073879402*^9, 
   4.0002190897836914`*^9}, {4.000219260746912*^9, 4.0002192833705673`*^9}, {
   4.00022257646751*^9, 4.000222582763691*^9}, {4.000222693964754*^9, 
   4.0002227293497715`*^9}, 4.000223344376869*^9, {4.0002233803459816`*^9, 
   4.0002233875614433`*^9}, {4.000310446176058*^9, 
   4.000310446415724*^9}},ExpressionUUID->"1ace6e5b-7377-0746-bdd9-\
0f9cadc8087b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "r_", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"c1", "[", 
      RowBox[{"-", "r"}], "]"}], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "6"}], " ", "r"}]]], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{4.000219121535816*^9, 4.000219122778761*^9}, {
  4.000219497774393*^9, 4.0002195089380665`*^9}, {4.0002227411574173`*^9, 
  4.0002227469015923`*^9}, {4.0002229276417828`*^9, 4.0002229452419395`*^9}, {
  4.0002229796099873`*^9, 4.0002230016186905`*^9}, {4.0002234185134907`*^9, 
  4.000223420505438*^9}, {4.0002235468037014`*^9, 4.0002235657798634`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"b162614d-d2f3-2743-a85e-63b1aab8ed67"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "//", "hammer"}]], "Input",
 CellChangeTimes->{{4.000218103378193*^9, 4.0002181062467766`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"95b73245-1bbe-2e47-945a-45f611df59e2"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"k=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["k=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056140156`*^9, 
  4.0002234253152714`*^9, 4.0002235711395817`*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"2464ebf1-4d6e-ff45-a958-d058461ad50d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "0"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"4", " ", "r"}], "+", 
      SuperscriptBox["r", "2"]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 0], "(r) = ", 
   4 (2 + 4 $CellContext`r + $CellContext`r^2)],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056140156`*^9, 
  4.0002234253152714`*^9, 4.0002235711415806`*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"4f3cb060-e0ec-7a46-ac78-9fb11ba7e4c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "1"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"24", "+", 
      RowBox[{"36", " ", "r"}], "-", 
      SuperscriptBox["r", "2"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "3"]}], "+", 
      SuperscriptBox["r", "4"]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 1], 
   "(r) = ", (-2) (24 + 36 $CellContext`r - $CellContext`r^2 + 
    4 $CellContext`r^3 + $CellContext`r^4)],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056140156`*^9, 
  4.0002234253152714`*^9, 4.0002235711435814`*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"39a0e135-1a1c-0645-9936-fb8bc2979ddc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "2"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"120", "+", 
    RowBox[{"120", " ", "r"}], "-", 
    RowBox[{"46", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["r", "3"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["r", "4"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["r", "5"]}], "-", 
    SuperscriptBox["r", "6"]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 2], "(r) = ", 120 + 120 $CellContext`r - 
   46 $CellContext`r^2 + 36 $CellContext`r^3 - 12 $CellContext`r^4 - 
   3 $CellContext`r^5 - $CellContext`r^6],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056140156`*^9, 
  4.0002234253152714`*^9, 4.0002235711455803`*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"f913cfcd-5b59-eb42-a41d-a73279d6e7f6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "3"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "160"}], "-", 
    RowBox[{"80", " ", "r"}], "+", 
    RowBox[{"84", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{"60", " ", 
     SuperscriptBox["r", "3"]}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["r", "4"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["r", "5"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 3], "(r) = ", -160 - 80 $CellContext`r + 
   84 $CellContext`r^2 - 60 $CellContext`r^3 + 36 $CellContext`r^4 - 
   7 $CellContext`r^5],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056140156`*^9, 
  4.0002234253152714`*^9, 4.000223571147581*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"6d016dcd-bc1d-eb4c-928f-d6599930c766"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "4"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"120", "-", 
    RowBox[{"56", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"44", " ", 
     SuperscriptBox["r", "3"]}], "-", 
    RowBox[{"28", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["r", "5"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["r", "6"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 4], "(r) = ", 120 - 56 $CellContext`r^2 + 
   44 $CellContext`r^3 - 28 $CellContext`r^4 + 11 $CellContext`r^5 - 
   3 $CellContext`r^6],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056140156`*^9, 
  4.0002234253152714`*^9, 4.0002235711495876`*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"3ce0380c-29f3-b84f-a232-3ee7453ec08a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "5"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "48"}], "+", 
    RowBox[{"24", " ", "r"}], "+", 
    RowBox[{"10", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["r", "3"]}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["r", "4"]}], "-", 
    SuperscriptBox["r", "5"]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 5], "(r) = ", -48 + 24 $CellContext`r + 
   10 $CellContext`r^2 - 12 $CellContext`r^3 + 
   6 $CellContext`r^4 - $CellContext`r^5],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056140156`*^9, 
  4.0002234253152714`*^9, 4.000223571150587*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"f9e5b46c-ca4b-534e-9500-1e7648faeb0e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "6"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "r"}], ")"}], "2"]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 6], "(r) = ", 2 (-2 + $CellContext`r)^2],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056140156`*^9, 
  4.0002234253152714`*^9, 4.000223571152588*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"745edf30-c1bb-aa44-b17f-8bb162d5f97f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[\\(d\\), \\(0,  ... , \
\\)]\\)\\!\\(\\*SubscriptBox[\\(d\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "6", ",", "5", ",", "6", ",", "5", ",", "2"}],
     "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[\(d\), \(0,  ... , \)]\)\!\(\*SubscriptBox[\(d\), \
\(k\)]\)}=", {2, 4, 6, 5, 6, 5, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056140156`*^9, 
  4.0002234253152714`*^9, 4.0002235711545887`*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"a4f95cdf-1c85-5a4d-b3e3-8dac071c5e5b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(q\\), \\(1\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5", ",", "7", ",", "6", ",", "7", ",", "6"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(q\), \(1\)], \(, \
\(...\)\(,\)\)]\)\!\(\*SubscriptBox[\(q\), \(k\)]\)}=", {3, 5, 7, 6, 7, 6}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056140156`*^9, 
  4.0002234253152714`*^9, 4.000223571155588*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"8730a59d-ad45-9145-91ac-2e3964bad541"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(qc\\), \\(0\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(qc\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "3", ",", "8", ",", "15", ",", "21", ",", "28", ",", "34"}], 
    "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(qc\), \(0\)], \(, \(...\)\(,\)\)]\)\!\(\
\*SubscriptBox[\(qc\), \(k\)]\)}=", {0, 3, 8, 15, 21, 28, 34}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056140156`*^9, 
  4.0002234253152714`*^9, 4.000223571157587*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"673c5e77-8010-2f40-8000-9d260795bef0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{sign \
\\!\\(\\*SubscriptBox[SuperscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \
\\((i)\\)], \\(qc \\((j - 1)\\)\\)]\\): j=1,...k, i=0,...,q(j)-1} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
        "}"}]}], "}"}]}], "}"}]}],
  SequenceForm[
  "{sign \!\(\*SubscriptBox[SuperscriptBox[OverscriptBox[\(f\), \(~\)], \((i)\
\)], \(qc \((j - 1)\)\)]\): j=1,...k, i=0,...,q(j)-1} = ", {{1, {0, 0, 0}}, {
    2, {0, 0, 0, 0, 0}}, {3, {0, 0, 0, 0, 1, 1, 1}}, {
    4, {1, 1, 1, 1, 1, 1}}, {5, {1, 1, 1, 1, 1, 1, 1}}, {
    6, {1, 1, 1, 1, 1, 1}}}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056140156`*^9, 
  4.0002234253152714`*^9, 4.0002235711605873`*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"5e741172-b489-134f-b9cd-d2aefc340fb4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \\(qc \
\\((k)\\)\\)]\\)(r)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"51597803520000", " ", 
    RowBox[{"(", 
     RowBox[{"6137", "+", 
      RowBox[{"1020", " ", "r"}], "+", 
      RowBox[{"40", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[OverscriptBox[\(f\), \(~\)], \(qc \((k)\)\)]\)(r)=", 
   51597803520000 (6137 + 1020 $CellContext`r + 40 $CellContext`r^2)],
  Editable->False]], "Print",
 CellChangeTimes->{4.000218107420725*^9, 4.0002182422194633`*^9, 
  4.0002185088826027`*^9, 4.000219311399191*^9, 4.0002195135662823`*^9, 
  4.000222749913803*^9, 4.0002229511832294`*^9, 4.0002230056140156`*^9, 
  4.0002234253152714`*^9, 4.000223571162588*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"b22b9ad5-fa1a-0a4b-8978-1c3530cffefb"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{608.5, 977.5},
WindowMargins->{{Automatic, 43}, {0, Automatic}},
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"20f85575-b905-084f-8b09-ce60ddca1dfd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 230, 4, 33, "Text",ExpressionUUID->"47f6f9fa-392f-7f44-a481-1385bcb28543"],
Cell[787, 26, 353, 8, 28, "Input",ExpressionUUID->"3d90dd34-0825-a943-adc9-029a3a7d9c11"],
Cell[1143, 36, 3814, 106, 136, "Input",ExpressionUUID->"1ace6e5b-7377-0746-bdd9-0f9cadc8087b"],
Cell[4960, 144, 750, 16, 43, "Input",ExpressionUUID->"b162614d-d2f3-2743-a85e-63b1aab8ed67"],
Cell[CellGroupData[{
Cell[5735, 164, 202, 3, 28, "Input",ExpressionUUID->"95b73245-1bbe-2e47-945a-45f611df59e2"],
Cell[CellGroupData[{
Cell[5962, 171, 508, 11, 22, "Print",ExpressionUUID->"2464ebf1-4d6e-ff45-a958-d058461ad50d"],
Cell[6473, 184, 785, 19, 24, "Print",ExpressionUUID->"4f3cb060-e0ec-7a46-ac78-9fb11ba7e4c5"],
Cell[7261, 205, 961, 24, 24, "Print",ExpressionUUID->"39a0e135-1a1c-0645-9936-fb8bc2979ddc"],
Cell[8225, 231, 1076, 26, 22, "Print",ExpressionUUID->"f913cfcd-5b59-eb42-a41d-a73279d6e7f6"],
Cell[9304, 259, 1038, 26, 22, "Print",ExpressionUUID->"6d016dcd-bc1d-eb4c-928f-d6599930c766"],
Cell[10345, 287, 1048, 26, 22, "Print",ExpressionUUID->"3ce0380c-29f3-b84f-a232-3ee7453ec08a"],
Cell[11396, 315, 1006, 25, 22, "Print",ExpressionUUID->"f9e5b46c-ca4b-534e-9500-1e7648faeb0e"],
Cell[12405, 342, 747, 18, 22, "Print",ExpressionUUID->"745edf30-c1bb-aa44-b17f-8bb162d5f97f"],
Cell[13155, 362, 811, 17, 22, "Print",ExpressionUUID->"a4f95cdf-1c85-5a4d-b3e3-8dac071c5e5b"],
Cell[13969, 381, 847, 16, 23, "Print",ExpressionUUID->"8730a59d-ad45-9145-91ac-2e3964bad541"],
Cell[14819, 399, 882, 18, 24, "Print",ExpressionUUID->"673c5e77-8010-2f40-8000-9d260795bef0"],
Cell[15704, 419, 1974, 51, 59, "Print",ExpressionUUID->"5e741172-b489-134f-b9cd-d2aefc340fb4"],
Cell[17681, 472, 913, 20, 24, "Print",ExpressionUUID->"b22b9ad5-fa1a-0a4b-8978-1c3530cffefb"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/DetailsAppendixH1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     31563,        802]
NotebookOptionsPosition[     29240,        764]
NotebookOutlinePosition[     29642,        780]
CellTagsIndexPosition[     29599,        777]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Load the common hammering routine :", "Text",
 CellChangeTimes->{{4.000158050337473*^9, 4.000158060712656*^9}, {
  4.0002145379217415`*^9, 
  4.0002145456586456`*^9}},ExpressionUUID->"678d7288-938f-6f48-b221-\
16a3a44f8738"],

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<hammer.wl\>\""}], 
    "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{4.0001551300712986`*^9, 4.000155133094879*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"97c1b438-46ba-634d-ace8-56487cb56956"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"V", "[", "r_", "]"}], "=", 
    RowBox[{
     RowBox[{"32", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"9", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"4", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}], ")"}]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"14", " ", "r"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        SuperscriptBox["r", "3"]}], ")"}]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"8", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "72"}], "+", 
        RowBox[{"114", " ", "r"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        SuperscriptBox["r", "3"], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "5"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "r"], " ", 
      RowBox[{"(", 
       RowBox[{"576", "+", 
        RowBox[{"768", " ", "r"}], "+", 
        RowBox[{"96", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["r", "3"]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        SuperscriptBox["r", "7"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"7", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{"2304", "-", 
        RowBox[{"2688", " ", "r"}], "-", 
        RowBox[{"960", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"160", " ", 
         SuperscriptBox["r", "3"]}], "-", 
        RowBox[{"528", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"128", " ", 
         SuperscriptBox["r", "5"]}], "-", 
        RowBox[{"76", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["r", "7"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2304"}], "-", 
        RowBox[{"2112", " ", "r"}], "+", 
        RowBox[{"640", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"560", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"528", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"272", " ", 
         SuperscriptBox["r", "5"]}], "+", 
        RowBox[{"136", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["r", "7"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "8"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"5", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{"8064", "-", 
        RowBox[{"2688", " ", "r"}], "-", 
        RowBox[{"6272", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"1792", " ", 
         SuperscriptBox["r", "3"]}], "-", 
        RowBox[{"3600", " ", 
         SuperscriptBox["r", "4"]}], "-", 
        RowBox[{"640", " ", 
         SuperscriptBox["r", "5"]}], "-", 
        RowBox[{"292", " ", 
         SuperscriptBox["r", "6"]}], "-", 
        RowBox[{"153", " ", 
         SuperscriptBox["r", "7"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["r", "8"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "9"]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"6", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2688"}], "+", 
        RowBox[{"2016", " ", "r"}], "+", 
        RowBox[{"1792", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"392", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"984", " ", 
         SuperscriptBox["r", "4"]}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["r", "5"]}], "+", 
        RowBox[{"100", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["r", "7"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "8"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "9"]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2016"}], "-", 
        RowBox[{"168", " ", "r"}], "+", 
        RowBox[{"1512", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"560", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"900", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"340", " ", 
         SuperscriptBox["r", "5"]}], "+", 
        RowBox[{"108", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["r", "7"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["r", "8"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "9"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"3", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{"5376", "+", 
        RowBox[{"2688", " ", "r"}], "-", 
        RowBox[{"3136", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"1568", " ", 
         SuperscriptBox["r", "3"]}], "-", 
        RowBox[{"1968", " ", 
         SuperscriptBox["r", "4"]}], "-", 
        RowBox[{"1024", " ", 
         SuperscriptBox["r", "5"]}], "-", 
        RowBox[{"404", " ", 
         SuperscriptBox["r", "6"]}], "-", 
        RowBox[{"53", " ", 
         SuperscriptBox["r", "7"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "9"]}]}], ")"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", "V", 
     RowBox[{"(", "r", ")"}]}], ",", " ", 
    RowBox[{"defined", " ", "in", " ", 
     RowBox[{"(", "7.53", ")"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.999244743600937*^9, 3.999244750296526*^9}, {
   3.9992448274703426`*^9, 3.9992448394113216`*^9}, {3.999244896797085*^9, 
   3.999244918445524*^9}, 3.9992709849751873`*^9, 3.9992710208949757`*^9, {
   3.9992860628701077`*^9, 3.999286078832199*^9}, {4.000219073879402*^9, 
   4.0002190897836914`*^9}, {4.000219260746912*^9, 4.0002192833705673`*^9}, {
   4.00022257646751*^9, 4.000222582763691*^9}, {4.000222693964754*^9, 
   4.0002227293497715`*^9}, 4.000223344376869*^9, {4.0002233803459816`*^9, 
   4.0002233875614433`*^9}, 4.000223727911133*^9, {4.0002237844728184`*^9, 
   4.0002237871678486`*^9}, {4.0002238424569893`*^9, 4.000223851777529*^9}, {
   4.000310505649231*^9, 
   4.00031051769681*^9}},ExpressionUUID->"67e46a9c-f95d-e544-a208-\
208c99f3beb7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{"V", "[", "r", "]"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{4.000219121535816*^9, 4.000219122778761*^9}, {
  4.000219497774393*^9, 4.0002195089380665`*^9}, {4.0002227411574173`*^9, 
  4.0002227469015923`*^9}, {4.0002229276417828`*^9, 4.0002229452419395`*^9}, {
  4.0002229796099873`*^9, 4.0002230016186905`*^9}, {4.0002234185134907`*^9, 
  4.000223420505438*^9}, {4.0002235468037014`*^9, 4.0002235657798634`*^9}, {
  4.000223859824478*^9, 4.0002238852809772`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"1b47b280-867f-1e43-8118-1733604874f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "//", "hammer"}]], "Input",
 CellChangeTimes->{{4.000218103378193*^9, 4.0002181062467766`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"8663a084-0130-bb4a-a479-948a36089fbc"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"k=\"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["k=", 9],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"666fd8e9-c68c-c247-9fd3-72c453d17037"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "0"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "8"}], " ", 
    RowBox[{"(", 
     RowBox[{"8", "+", 
      RowBox[{"14", " ", "r"}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      SuperscriptBox["r", "3"]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 0], 
   "(r) = ", (-8) (8 + 14 $CellContext`r + 
    6 $CellContext`r^2 + $CellContext`r^3)],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897164955`*^9}},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"d6ec705f-c13a-1049-9ad9-d113b32880c3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "1"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"576", "+", 
    RowBox[{"768", " ", "r"}], "+", 
    RowBox[{"96", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{"64", " ", 
     SuperscriptBox["r", "3"]}], "-", 
    RowBox[{"48", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "6"]}], "+", 
    SuperscriptBox["r", "7"]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 1], "(r) = ", 576 + 768 $CellContext`r + 
   96 $CellContext`r^2 - 64 $CellContext`r^3 - 48 $CellContext`r^4 + 
   4 $CellContext`r^6 + $CellContext`r^7],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.000223889719496*^9}},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"3f178efa-4a24-5248-8554-17da3c0f7e6b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "2"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1152"}], "-", 
      RowBox[{"1056", " ", "r"}], "+", 
      RowBox[{"320", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"280", " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"264", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"136", " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"68", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "8"]}]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 2], "(r) = ", 
   2 (-1152 - 1056 $CellContext`r + 320 $CellContext`r^2 + 
    280 $CellContext`r^3 + 264 $CellContext`r^4 + 136 $CellContext`r^5 + 
    68 $CellContext`r^6 + 15 $CellContext`r^7 + 2 $CellContext`r^8)],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897214966`*^9}},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"a7852f97-7a09-834b-bdd3-dd46bbcf2daf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "3"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"5376", "+", 
    RowBox[{"2688", " ", "r"}], "-", 
    RowBox[{"3136", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{"1568", " ", 
     SuperscriptBox["r", "3"]}], "-", 
    RowBox[{"1968", " ", 
     SuperscriptBox["r", "4"]}], "-", 
    RowBox[{"1024", " ", 
     SuperscriptBox["r", "5"]}], "-", 
    RowBox[{"404", " ", 
     SuperscriptBox["r", "6"]}], "-", 
    RowBox[{"53", " ", 
     SuperscriptBox["r", "7"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "9"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 3], "(r) = ", 5376 + 2688 $CellContext`r - 
   3136 $CellContext`r^2 - 1568 $CellContext`r^3 - 1968 $CellContext`r^4 - 
   1024 $CellContext`r^5 - 404 $CellContext`r^6 - 53 $CellContext`r^7 + 
   4 $CellContext`r^9],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897234955`*^9}},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"26b5d493-1d64-f047-80d4-853112b674d8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "4"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2016"}], "-", 
      RowBox[{"168", " ", "r"}], "+", 
      RowBox[{"1512", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"560", " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"900", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"340", " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"108", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"25", " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["r", "9"]}]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 4], "(r) = ", 
   4 (-2016 - 168 $CellContext`r + 1512 $CellContext`r^2 + 
    560 $CellContext`r^3 + 900 $CellContext`r^4 + 340 $CellContext`r^5 + 
    108 $CellContext`r^6 + 25 $CellContext`r^7 + 10 $CellContext`r^8 + 
    3 $CellContext`r^9)],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897264957`*^9}},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"a348840d-7bd3-b043-ba52-30a2475aa4f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "5"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"8064", "-", 
    RowBox[{"2688", " ", "r"}], "-", 
    RowBox[{"6272", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{"1792", " ", 
     SuperscriptBox["r", "3"]}], "-", 
    RowBox[{"3600", " ", 
     SuperscriptBox["r", "4"]}], "-", 
    RowBox[{"640", " ", 
     SuperscriptBox["r", "5"]}], "-", 
    RowBox[{"292", " ", 
     SuperscriptBox["r", "6"]}], "-", 
    RowBox[{"153", " ", 
     SuperscriptBox["r", "7"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["r", "8"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "9"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 5], "(r) = ", 8064 - 2688 $CellContext`r - 
   6272 $CellContext`r^2 - 1792 $CellContext`r^3 - 3600 $CellContext`r^4 - 
   640 $CellContext`r^5 - 292 $CellContext`r^6 - 153 $CellContext`r^7 - 
   32 $CellContext`r^8 - 4 $CellContext`r^9],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897284966`*^9}},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"efdbe45e-ead3-6043-81b0-ec75901a7042"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "6"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2688"}], "+", 
      RowBox[{"2016", " ", "r"}], "+", 
      RowBox[{"1792", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"392", " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"984", " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"100", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"31", " ", 
       SuperscriptBox["r", "7"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "9"]}]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 6], "(r) = ", 
   2 (-2688 + 2016 $CellContext`r + 1792 $CellContext`r^2 + 
    392 $CellContext`r^3 + 984 $CellContext`r^4 - 40 $CellContext`r^5 + 
    100 $CellContext`r^6 + 31 $CellContext`r^7 - 6 $CellContext`r^8 + 
    2 $CellContext`r^9)],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897304955`*^9}},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"faa28e92-2969-cf47-aeaf-52e6ccf88c17"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "7"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"2304", "-", 
    RowBox[{"2688", " ", "r"}], "-", 
    RowBox[{"960", " ", 
     SuperscriptBox["r", "2"]}], "-", 
    RowBox[{"160", " ", 
     SuperscriptBox["r", "3"]}], "-", 
    RowBox[{"528", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"128", " ", 
     SuperscriptBox["r", "5"]}], "-", 
    RowBox[{"76", " ", 
     SuperscriptBox["r", "6"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["r", "7"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 7], "(r) = ", 2304 - 2688 $CellContext`r - 
   960 $CellContext`r^2 - 160 $CellContext`r^3 - 528 $CellContext`r^4 + 
   128 $CellContext`r^5 - 76 $CellContext`r^6 + 13 $CellContext`r^7],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897324963`*^9}},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"d447e4d7-3f0f-a340-a488-e24f8c95687f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "8"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "72"}], "+", 
      RowBox[{"114", " ", "r"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      SuperscriptBox["r", "3"], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "5"]}]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 8], "(r) = ", 
   8 (-72 + 114 $CellContext`r + 2 $CellContext`r^2 + $CellContext`r^3 + 
    6 $CellContext`r^4 - 2 $CellContext`r^5)],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.000223889734499*^9}},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"a1b80eaa-eb7e-ec40-8ebc-9b7bb9b5793d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "9"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"4", " ", "r"}], "+", 
      SuperscriptBox["r", "2"]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 9], "(r) = ", 
   32 (2 - 4 $CellContext`r + $CellContext`r^2)],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897365*^9}},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"f5d31496-69fa-7644-b804-d9fa78b01099"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[\\(d\\), \\(0,  ... , \
\\)]\\)\\!\\(\\*SubscriptBox[\\(d\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "7", ",", "8", ",", "9", ",", "9", ",", "9", ",", "9", ",", "7",
      ",", "5", ",", "2"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[\(d\), \(0,  ... , \)]\)\!\(\*SubscriptBox[\(d\), \
\(k\)]\)}=", {3, 7, 8, 9, 9, 9, 9, 7, 5, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.000223889737499*^9}},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"83f3c2bf-b070-dd48-82d9-e505cd417e52"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(q\\), \\(1\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "8", ",", "9", ",", "10", ",", "10", ",", "10", ",", "10", ",", 
     "8", ",", "6"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(q\), \(1\)], \(, \
\(...\)\(,\)\)]\)\!\(\*SubscriptBox[\(q\), \(k\)]\)}=", {4, 8, 9, 10, 10, 10, 
   10, 8, 6}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897395*^9}},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"4f259057-1365-cd48-a152-fdc6445ca67a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(qc\\), \\(0\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(qc\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "4", ",", "12", ",", "21", ",", "31", ",", "41", ",", "51", ",",
      "61", ",", "69", ",", "75"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(qc\), \(0\)], \(, \(...\)\(,\)\)]\)\!\(\
\*SubscriptBox[\(qc\), \(k\)]\)}=", {0, 4, 12, 21, 31, 41, 51, 61, 69, 75}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.000223889741499*^9}},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"5d7f3393-fa3e-3147-8dca-dfe1911e4495"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{sign \
\\!\\(\\*SubscriptBox[SuperscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \
\\((i)\\)], \\(qc \\((j - 1)\\)\\)]\\): j=1,...k, i=0,...,q(j)-1} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "1", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
         "1", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
         "1", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
         "1", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
         "1", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
         "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
        "}"}]}], "}"}]}], "}"}]}],
  SequenceForm[
  "{sign \!\(\*SubscriptBox[SuperscriptBox[OverscriptBox[\(f\), \(~\)], \((i)\
\)], \(qc \((j - 1)\)\)]\): j=1,...k, i=0,...,q(j)-1} = ", {{
    1, {0, 0, 0, 0}}, {2, {0, 0, 0, 0, 0, 0, 0, 0}}, {
    3, {0, 0, 0, 0, 0, 0, 0, 1, 1}}, {4, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}, {
    5, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}, {6, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}, {
    7, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}, {8, {1, 1, 1, 1, 1, 1, 1, 1}}, {
    9, {1, 1, 1, 1, 1, 1}}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.000223889744499*^9}},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"bc068e52-90ea-2040-a356-a640d5d9ffe4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \\(qc \
\\((k)\\)\\)]\\)(r)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"201120989295888709478973981333651456000000000", " ", 
    RowBox[{"(", 
     RowBox[{"2622764", "+", 
      RowBox[{"267645", " ", "r"}], "+", 
      RowBox[{"6615", " ", 
       SuperscriptBox["r", "2"]}]}], ")"}]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[OverscriptBox[\(f\), \(~\)], \(qc \((k)\)\)]\)(r)=", 
   201120989295888709478973981333651456000000000 (2622764 + 
    267645 $CellContext`r + 6615 $CellContext`r^2)],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897465*^9}},
 CellLabel->
  "During evaluation of \
In[51]:=",ExpressionUUID->"0af7ddee-932f-2b43-88c9-40d8310abc4f"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{608.5, 977.5},
WindowMargins->{{Automatic, -4.5}, {Automatic, 0}},
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"387e8bc6-e839-864b-829d-8c6d1513b0eb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 230, 4, 33, "Text",ExpressionUUID->"678d7288-938f-6f48-b221-16a3a44f8738"],
Cell[787, 26, 353, 8, 28, "Input",ExpressionUUID->"97c1b438-46ba-634d-ace8-56487cb56956"],
Cell[1143, 36, 6974, 192, 309, "Input",ExpressionUUID->"67e46a9c-f95d-e544-a208-208c99f3beb7"],
Cell[8120, 230, 663, 12, 28, "Input",ExpressionUUID->"1b47b280-867f-1e43-8118-1733604874f1"],
Cell[CellGroupData[{
Cell[8808, 246, 202, 3, 28, "Input",ExpressionUUID->"8663a084-0130-bb4a-a479-948a36089fbc"],
Cell[CellGroupData[{
Cell[9035, 253, 564, 12, 22, "Print",ExpressionUUID->"666fd8e9-c68c-c247-9fd3-72c453d17037"],
Cell[9602, 267, 958, 24, 24, "Print",ExpressionUUID->"d6ec705f-c13a-1049-9ad9-d113b32880c3"],
Cell[10563, 293, 1130, 27, 22, "Print",ExpressionUUID->"3f178efa-4a24-5248-8554-17da3c0f7e6b"],
Cell[11696, 322, 1458, 36, 24, "Print",ExpressionUUID->"a7852f97-7a09-834b-bdd3-dd46bbcf2daf"],
Cell[13157, 360, 1358, 33, 22, "Print",ExpressionUUID->"26b5d493-1d64-f047-80d4-853112b674d8"],
Cell[14518, 395, 1554, 39, 41, "Print",ExpressionUUID->"a348840d-7bd3-b043-ba52-30a2475aa4f2"],
Cell[16075, 436, 1443, 35, 39, "Print",ExpressionUUID->"efdbe45e-ead3-6043-81b0-ec75901a7042"],
Cell[17521, 473, 1552, 39, 41, "Print",ExpressionUUID->"faa28e92-2969-cf47-aeaf-52e6ccf88c17"],
Cell[19076, 514, 1261, 30, 22, "Print",ExpressionUUID->"d447e4d7-3f0f-a340-a488-e24f8c95687f"],
Cell[20340, 546, 1134, 28, 24, "Print",ExpressionUUID->"a1b80eaa-eb7e-ec40-8ebc-9b7bb9b5793d"],
Cell[21477, 576, 839, 20, 24, "Print",ExpressionUUID->"f5d31496-69fa-7644-b804-d9fa78b01099"],
Cell[22319, 598, 910, 19, 22, "Print",ExpressionUUID->"83f3c2bf-b070-dd48-82d9-e505cd417e52"],
Cell[23232, 619, 963, 20, 23, "Print",ExpressionUUID->"4f259057-1365-cd48-a152-fdc6445ca67a"],
Cell[24198, 641, 986, 19, 24, "Print",ExpressionUUID->"5d7f3393-fa3e-3147-8dca-dfe1911e4495"],
Cell[25187, 662, 2974, 74, 94, "Print",ExpressionUUID->"bc068e52-90ea-2040-a356-a640d5d9ffe4"],
Cell[28164, 738, 1048, 22, 43, "Print",ExpressionUUID->"0af7ddee-932f-2b43-88c9-40d8310abc4f"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/DetailsAppendixH2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     33931,        872]
NotebookOptionsPosition[     31288,        829]
NotebookOutlinePosition[     31691,        845]
CellTagsIndexPosition[     31648,        842]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Load the common hammering routine :", "Text",
 CellChangeTimes->{{4.000158050337473*^9, 4.000158060712656*^9}, {
  4.0002145379217415`*^9, 
  4.0002145456586456`*^9}},ExpressionUUID->"b3ff2324-3352-8d45-9fef-\
6261d5592699"],

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<hammer.wl\>\""}], 
    "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{4.0001551300712986`*^9, 4.000155133094879*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"f6f656b2-d669-f04f-808c-b63686f37833"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"V", "[", "r_", "]"}], "=", 
    RowBox[{
     RowBox[{"32", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"9", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"4", " ", "r"}], "+", 
        SuperscriptBox["r", "2"]}], ")"}]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{"14", " ", "r"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        SuperscriptBox["r", "3"]}], ")"}]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"8", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "72"}], "+", 
        RowBox[{"114", " ", "r"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        SuperscriptBox["r", "3"], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "4"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "5"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "r"], " ", 
      RowBox[{"(", 
       RowBox[{"576", "+", 
        RowBox[{"768", " ", "r"}], "+", 
        RowBox[{"96", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"64", " ", 
         SuperscriptBox["r", "3"]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        SuperscriptBox["r", "7"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"7", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{"2304", "-", 
        RowBox[{"2688", " ", "r"}], "-", 
        RowBox[{"960", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"160", " ", 
         SuperscriptBox["r", "3"]}], "-", 
        RowBox[{"528", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"128", " ", 
         SuperscriptBox["r", "5"]}], "-", 
        RowBox[{"76", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"13", " ", 
         SuperscriptBox["r", "7"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2304"}], "-", 
        RowBox[{"2112", " ", "r"}], "+", 
        RowBox[{"640", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"560", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"528", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"272", " ", 
         SuperscriptBox["r", "5"]}], "+", 
        RowBox[{"136", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["r", "7"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "8"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"5", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{"8064", "-", 
        RowBox[{"2688", " ", "r"}], "-", 
        RowBox[{"6272", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"1792", " ", 
         SuperscriptBox["r", "3"]}], "-", 
        RowBox[{"3600", " ", 
         SuperscriptBox["r", "4"]}], "-", 
        RowBox[{"640", " ", 
         SuperscriptBox["r", "5"]}], "-", 
        RowBox[{"292", " ", 
         SuperscriptBox["r", "6"]}], "-", 
        RowBox[{"153", " ", 
         SuperscriptBox["r", "7"]}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["r", "8"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "9"]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"6", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2688"}], "+", 
        RowBox[{"2016", " ", "r"}], "+", 
        RowBox[{"1792", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"392", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"984", " ", 
         SuperscriptBox["r", "4"]}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["r", "5"]}], "+", 
        RowBox[{"100", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"31", " ", 
         SuperscriptBox["r", "7"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["r", "8"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "9"]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2016"}], "-", 
        RowBox[{"168", " ", "r"}], "+", 
        RowBox[{"1512", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"560", " ", 
         SuperscriptBox["r", "3"]}], "+", 
        RowBox[{"900", " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"340", " ", 
         SuperscriptBox["r", "5"]}], "+", 
        RowBox[{"108", " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["r", "7"]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["r", "8"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["r", "9"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"3", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{"5376", "+", 
        RowBox[{"2688", " ", "r"}], "-", 
        RowBox[{"3136", " ", 
         SuperscriptBox["r", "2"]}], "-", 
        RowBox[{"1568", " ", 
         SuperscriptBox["r", "3"]}], "-", 
        RowBox[{"1968", " ", 
         SuperscriptBox["r", "4"]}], "-", 
        RowBox[{"1024", " ", 
         SuperscriptBox["r", "5"]}], "-", 
        RowBox[{"404", " ", 
         SuperscriptBox["r", "6"]}], "-", 
        RowBox[{"53", " ", 
         SuperscriptBox["r", "7"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["r", "9"]}]}], ")"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", "V", 
     RowBox[{"(", "r", ")"}]}], ",", " ", 
    RowBox[{"defined", " ", "in", " ", 
     RowBox[{"(", "7.53", ")"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.999244743600937*^9, 3.999244750296526*^9}, {
   3.9992448274703426`*^9, 3.9992448394113216`*^9}, {3.999244896797085*^9, 
   3.999244918445524*^9}, 3.9992709849751873`*^9, 3.9992710208949757`*^9, {
   3.9992860628701077`*^9, 3.999286078832199*^9}, {4.000219073879402*^9, 
   4.0002190897836914`*^9}, {4.000219260746912*^9, 4.0002192833705673`*^9}, {
   4.00022257646751*^9, 4.000222582763691*^9}, {4.000222693964754*^9, 
   4.0002227293497715`*^9}, 4.000223344376869*^9, {4.0002233803459816`*^9, 
   4.0002233875614433`*^9}, 4.000223727911133*^9, {4.0002237844728184`*^9, 
   4.0002237871678486`*^9}, {4.0002238424569893`*^9, 4.000223851777529*^9}, {
   4.000310546809492*^9, 
   4.0003105586660213`*^9}},ExpressionUUID->"dd114da8-43ef-da4c-ab4c-\
8f1639cc2e6c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "r_", "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"V", "[", 
      RowBox[{"-", "r"}], "]"}], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "9"}], " ", "r"}]]], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{4.000219121535816*^9, 4.000219122778761*^9}, {
  4.000219497774393*^9, 4.0002195089380665`*^9}, {4.0002227411574173`*^9, 
  4.0002227469015923`*^9}, {4.0002229276417828`*^9, 4.0002229452419395`*^9}, {
  4.0002229796099873`*^9, 4.0002230016186905`*^9}, {4.0002234185134907`*^9, 
  4.000223420505438*^9}, {4.0002235468037014`*^9, 4.0002235657798634`*^9}, {
  4.000223859824478*^9, 4.0002238852809772`*^9}, {4.000224034235321*^9, 
  4.0002240507808514`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"b71423fa-431e-5c44-86a2-ef7a9952efe4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "//", "hammer"}]], "Input",
 CellChangeTimes->{{4.000218103378193*^9, 4.0002181062467766`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"b2ee9420-3fcd-f849-afb5-c25fad772228"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"k=\"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["k=", 9],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"93eba2bf-8f88-324b-81c0-ffbe3162eccb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "0"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{"4", " ", "r"}], "+", 
      SuperscriptBox["r", "2"]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 0], "(r) = ", 
   32 (2 + 4 $CellContext`r + $CellContext`r^2)],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.000224055745249*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"58eb1bae-ffd2-fc42-a679-b0b68cfceb80"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "1"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "72"}], "-", 
      RowBox[{"114", " ", "r"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"]}], "-", 
      SuperscriptBox["r", "3"], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["r", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "5"]}]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 1], "(r) = ", 
   8 (-72 - 114 $CellContext`r + 2 $CellContext`r^2 - $CellContext`r^3 + 
    6 $CellContext`r^4 + 2 $CellContext`r^5)],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557472496`*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"e6e5f527-feb7-eb48-b244-f929297278a8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "2"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"2304", "+", 
    RowBox[{"2688", " ", "r"}], "-", 
    RowBox[{"960", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"160", " ", 
     SuperscriptBox["r", "3"]}], "-", 
    RowBox[{"528", " ", 
     SuperscriptBox["r", "4"]}], "-", 
    RowBox[{"128", " ", 
     SuperscriptBox["r", "5"]}], "-", 
    RowBox[{"76", " ", 
     SuperscriptBox["r", "6"]}], "-", 
    RowBox[{"13", " ", 
     SuperscriptBox["r", "7"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 2], "(r) = ", 2304 + 2688 $CellContext`r - 
   960 $CellContext`r^2 + 160 $CellContext`r^3 - 528 $CellContext`r^4 - 
   128 $CellContext`r^5 - 76 $CellContext`r^6 - 13 $CellContext`r^7],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.00022405575025*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"8728cb12-6b9b-f246-9055-efd3dff8fe5c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "3"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{"2688", "+", 
      RowBox[{"2016", " ", "r"}], "-", 
      RowBox[{"1792", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"392", " ", 
       SuperscriptBox["r", "3"]}], "-", 
      RowBox[{"984", " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["r", "5"]}], "-", 
      RowBox[{"100", " ", 
       SuperscriptBox["r", "6"]}], "+", 
      RowBox[{"31", " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["r", "8"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "9"]}]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 3], 
   "(r) = ", (-2) (2688 + 2016 $CellContext`r - 1792 $CellContext`r^2 + 
    392 $CellContext`r^3 - 984 $CellContext`r^4 - 40 $CellContext`r^5 - 
    100 $CellContext`r^6 + 31 $CellContext`r^7 + 6 $CellContext`r^8 + 
    2 $CellContext`r^9)],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.00022405575325*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"37967a51-1da5-a846-812d-e592bd5b3291"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "4"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"8064", "+", 
    RowBox[{"2688", " ", "r"}], "-", 
    RowBox[{"6272", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"1792", " ", 
     SuperscriptBox["r", "3"]}], "-", 
    RowBox[{"3600", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"640", " ", 
     SuperscriptBox["r", "5"]}], "-", 
    RowBox[{"292", " ", 
     SuperscriptBox["r", "6"]}], "+", 
    RowBox[{"153", " ", 
     SuperscriptBox["r", "7"]}], "-", 
    RowBox[{"32", " ", 
     SuperscriptBox["r", "8"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "9"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 4], "(r) = ", 8064 + 2688 $CellContext`r - 
   6272 $CellContext`r^2 + 1792 $CellContext`r^3 - 3600 $CellContext`r^4 + 
   640 $CellContext`r^5 - 292 $CellContext`r^6 + 153 $CellContext`r^7 - 
   32 $CellContext`r^8 + 4 $CellContext`r^9],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.000224055755251*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"29f74dad-8bca-264a-8706-f692f72658e8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "5"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2016"}], "+", 
      RowBox[{"168", " ", "r"}], "+", 
      RowBox[{"1512", " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"560", " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"900", " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"340", " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"108", " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"25", " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["r", "8"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["r", "9"]}]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 5], "(r) = ", 
   4 (-2016 + 168 $CellContext`r + 1512 $CellContext`r^2 - 
    560 $CellContext`r^3 + 900 $CellContext`r^4 - 340 $CellContext`r^5 + 
    108 $CellContext`r^6 - 25 $CellContext`r^7 + 10 $CellContext`r^8 - 
    3 $CellContext`r^9)],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557572517`*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"978541c8-8918-c943-beee-5f9bc2498ea8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "6"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"5376", "-", 
    RowBox[{"2688", " ", "r"}], "-", 
    RowBox[{"3136", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"1568", " ", 
     SuperscriptBox["r", "3"]}], "-", 
    RowBox[{"1968", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"1024", " ", 
     SuperscriptBox["r", "5"]}], "-", 
    RowBox[{"404", " ", 
     SuperscriptBox["r", "6"]}], "+", 
    RowBox[{"53", " ", 
     SuperscriptBox["r", "7"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "9"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 6], "(r) = ", 5376 - 2688 $CellContext`r - 
   3136 $CellContext`r^2 + 1568 $CellContext`r^3 - 1968 $CellContext`r^4 + 
   1024 $CellContext`r^5 - 404 $CellContext`r^6 + 53 $CellContext`r^7 - 
   4 $CellContext`r^9],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557592487`*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"1ffc1d9b-79be-9d4a-aa76-2a607b66bcdb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "7"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1152"}], "+", 
      RowBox[{"1056", " ", "r"}], "+", 
      RowBox[{"320", " ", 
       SuperscriptBox["r", "2"]}], "-", 
      RowBox[{"280", " ", 
       SuperscriptBox["r", "3"]}], "+", 
      RowBox[{"264", " ", 
       SuperscriptBox["r", "4"]}], "-", 
      RowBox[{"136", " ", 
       SuperscriptBox["r", "5"]}], "+", 
      RowBox[{"68", " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{"15", " ", 
       SuperscriptBox["r", "7"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "8"]}]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 7], "(r) = ", 
   2 (-1152 + 1056 $CellContext`r + 320 $CellContext`r^2 - 
    280 $CellContext`r^3 + 264 $CellContext`r^4 - 136 $CellContext`r^5 + 
    68 $CellContext`r^6 - 15 $CellContext`r^7 + 2 $CellContext`r^8)],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557612495`*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"20777eff-976f-1841-b11a-f69dc49e96be"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "8"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"576", "-", 
    RowBox[{"768", " ", "r"}], "+", 
    RowBox[{"96", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["r", "3"]}], "-", 
    RowBox[{"48", " ", 
     SuperscriptBox["r", "4"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["r", "6"]}], "-", 
    SuperscriptBox["r", "7"]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 8], "(r) = ", 576 - 768 $CellContext`r + 
   96 $CellContext`r^2 + 64 $CellContext`r^3 - 48 $CellContext`r^4 + 
   4 $CellContext`r^6 - $CellContext`r^7],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557632504`*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"cde6168f-ffc8-664f-8529-2e741e0f32d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "9"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"8", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "8"}], "+", 
      RowBox[{"14", " ", "r"}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      SuperscriptBox["r", "3"]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 9], "(r) = ", 
   8 (-8 + 14 $CellContext`r - 6 $CellContext`r^2 + $CellContext`r^3)],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557652493`*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"56240544-33fb-0b49-8917-7ca104a2ac0f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[\\(d\\), \\(0,  ... , \
\\)]\\)\\!\\(\\*SubscriptBox[\\(d\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "5", ",", "7", ",", "9", ",", "9", ",", "9", ",", "9", ",", "8",
      ",", "7", ",", "3"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[\(d\), \(0,  ... , \)]\)\!\(\*SubscriptBox[\(d\), \
\(k\)]\)}=", {2, 5, 7, 9, 9, 9, 9, 8, 7, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.00022405576725*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"352bc50c-3c54-1f4e-871a-26bb2d4a1c8f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(q\\), \\(1\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "3", ",", "6", ",", "8", ",", "10", ",", "10", ",", "10", ",", "10", ",", 
     "9", ",", "8"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(q\), \(1\)], \(, \
\(...\)\(,\)\)]\)\!\(\*SubscriptBox[\(q\), \(k\)]\)}=", {3, 6, 8, 10, 10, 10, 
   10, 9, 8}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.000224055769249*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"0ec8cd8f-6742-0940-a5fd-c0019d5c45a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(qc\\), \\(0\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(qc\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "3", ",", "9", ",", "17", ",", "27", ",", "37", ",", "47", ",", 
     "57", ",", "66", ",", "74"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(qc\), \(0\)], \(, \(...\)\(,\)\)]\)\!\(\
\*SubscriptBox[\(qc\), \(k\)]\)}=", {0, 3, 9, 17, 27, 37, 47, 57, 66, 74}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.000224055770252*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"6985f47f-673d-ac4c-89a3-89e6522970a2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{sign \
\\!\\(\\*SubscriptBox[SuperscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \
\\((i)\\)], \\(qc \\((j - 1)\\)\\)]\\): j=1,...k, i=0,...,q(j)-1} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
        "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1",
          ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
         "1", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
         "1", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
         "1", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
         "1"}], "}"}]}], "}"}]}], "}"}]}],
  SequenceForm[
  "{sign \!\(\*SubscriptBox[SuperscriptBox[OverscriptBox[\(f\), \(~\)], \((i)\
\)], \(qc \((j - 1)\)\)]\): j=1,...k, i=0,...,q(j)-1} = ", {{1, {0, 0, 0}}, {
    2, {0, 0, 0, 0, 0, 0}}, {3, {0, 0, 0, 0, 0, 0, 0, 0}}, {
    4, {0, 0, -1, -1, -1, -1, -1, -1, -1, -1}}, {
    5, {-1, -1, -1, 1, 1, 1, 1, 1, 1, 1}}, {
    6, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}, {7, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1}}, {
    8, {1, 1, 1, 1, 1, 1, 1, 1, 1}}, {9, {1, 1, 1, 1, 1, 1, 1, 1}}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557732487`*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"349d1abc-0dd3-a441-b99e-9342be5619d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \\(qc \
\\((k)\\)\\)]\\)(r)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"8659930163547897612458577100800000000", " ", 
    RowBox[{"(", 
     RowBox[{"194015255897", "+", 
      RowBox[{"27531590310", " ", "r"}], "+", 
      RowBox[{"1270306800", " ", 
       SuperscriptBox["r", "2"]}], "+", 
      RowBox[{"19051200", " ", 
       SuperscriptBox["r", "3"]}]}], ")"}]}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[OverscriptBox[\(f\), \(~\)], \(qc \((k)\)\)]\)(r)=", 
   8659930163547897612458577100800000000 (194015255897 + 
    27531590310 $CellContext`r + 1270306800 $CellContext`r^2 + 
    19051200 $CellContext`r^3)],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557752533`*^9},
 CellLabel->
  "During evaluation of \
In[53]:=",ExpressionUUID->"da0fa529-6a56-c743-b0be-ff010bbb5abb"]
}, Open  ]]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  4.0002856497449455`*^9},ExpressionUUID->"20af34f0-c632-0241-a54e-\
367893709a98"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"f", "[", 
     FractionBox["3041", "1000"], "]"}], ",", 
    RowBox[{"f", "[", 
     FractionBox["3042", "1000"], "]"}]}], "}"}], "//", "Sign", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Verifying", " ", 
    RowBox[{"(", 
     RowBox[{"H", ".2"}], ")"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{4.0002856584309387`*^9, 4.000285705131796*^9}, {
  4.0002857511560917`*^9, 4.0002857755079975`*^9}, {4.000286080697996*^9, 
  4.0002860930411034`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"60f7cc42-d824-3f45-8068-08d5304f7397"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{4.000285707222124*^9, 4.000285745774441*^9, 
  4.0002860959956684`*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"af25bd06-4452-544a-8ffa-a665c83e61ac"]
}, Open  ]]
},
WindowSize->{608.5, 977.5},
WindowMargins->{{Automatic, 13.5}, {-1, Automatic}},
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"02c71792-6c8e-af40-8414-5e51439fdc8e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 230, 4, 33, "Text",ExpressionUUID->"b3ff2324-3352-8d45-9fef-6261d5592699"],
Cell[787, 26, 353, 8, 28, "Input",ExpressionUUID->"f6f656b2-d669-f04f-808c-b63686f37833"],
Cell[1143, 36, 6977, 192, 309, "Input",ExpressionUUID->"dd114da8-43ef-da4c-ab4c-8f1639cc2e6c"],
Cell[8123, 230, 851, 18, 44, "Input",ExpressionUUID->"b71423fa-431e-5c44-86a2-ef7a9952efe4"],
Cell[CellGroupData[{
Cell[8999, 252, 202, 3, 28, "Input",ExpressionUUID->"b2ee9420-3fcd-f849-afb5-c25fad772228"],
Cell[CellGroupData[{
Cell[9226, 259, 592, 13, 22, "Print",ExpressionUUID->"93eba2bf-8f88-324b-81c0-ffbe3162eccb"],
Cell[9821, 274, 869, 21, 24, "Print",ExpressionUUID->"58eb1bae-ffd2-fc42-a679-b0b68cfceb80"],
Cell[10693, 297, 1164, 29, 24, "Print",ExpressionUUID->"e6e5f527-feb7-eb48-b244-f929297278a8"],
Cell[11860, 328, 1286, 31, 22, "Print",ExpressionUUID->"8728cb12-6b9b-f246-9055-efd3dff8fe5c"],
Cell[13149, 361, 1577, 40, 41, "Print",ExpressionUUID->"37967a51-1da5-a846-812d-e592bd5b3291"],
Cell[14729, 403, 1469, 36, 39, "Print",ExpressionUUID->"29f74dad-8bca-264a-8706-f692f72658e8"],
Cell[16201, 441, 1582, 40, 41, "Print",ExpressionUUID->"978541c8-8918-c943-beee-5f9bc2498ea8"],
Cell[17786, 483, 1386, 34, 22, "Print",ExpressionUUID->"1ffc1d9b-79be-9d4a-aa76-2a607b66bcdb"],
Cell[19175, 519, 1486, 37, 24, "Print",ExpressionUUID->"20777eff-976f-1841-b11a-f69dc49e96be"],
Cell[20664, 558, 1160, 28, 22, "Print",ExpressionUUID->"cde6168f-ffc8-664f-8529-2e741e0f32d2"],
Cell[21827, 588, 981, 24, 24, "Print",ExpressionUUID->"56240544-33fb-0b49-8917-7ca104a2ac0f"],
Cell[22811, 614, 937, 20, 22, "Print",ExpressionUUID->"352bc50c-3c54-1f4e-871a-26bb2d4a1c8f"],
Cell[23751, 636, 993, 21, 23, "Print",ExpressionUUID->"0ec8cd8f-6742-0940-a5fd-c0019d5c45a9"],
Cell[24747, 659, 1012, 20, 24, "Print",ExpressionUUID->"6985f47f-673d-ac4c-89a3-89e6522970a2"],
Cell[25762, 681, 3249, 83, 112, "Print",ExpressionUUID->"349d1abc-0dd3-a441-b99e-9342be5619d1"],
Cell[29014, 766, 1202, 26, 43, "Print",ExpressionUUID->"da0fa529-6a56-c743-b0be-ff010bbb5abb"]
}, Open  ]]
}, Open  ]],
Cell[30243, 796, 149, 3, 47, "Input",ExpressionUUID->"20af34f0-c632-0241-a54e-367893709a98"],
Cell[CellGroupData[{
Cell[30417, 803, 590, 15, 43, "Input",ExpressionUUID->"60f7cc42-d824-3f45-8068-08d5304f7397"],
Cell[31010, 820, 262, 6, 32, "Output",ExpressionUUID->"af25bd06-4452-544a-8ffa-a665c83e61ac"]
}, Open  ]]
}
]
*)



==> anc/DetailsAppendixIpart1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     16224,        393]
NotebookOptionsPosition[     14393,        360]
NotebookOutlinePosition[     14795,        376]
CellTagsIndexPosition[     14752,        373]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Load the common hammering routine :", "Text",
 CellChangeTimes->{{4.000158050337473*^9, 4.000158060712656*^9}, {
  4.0002145379217415`*^9, 
  4.0002145456586456`*^9}},ExpressionUUID->"b08576cd-d11b-dd46-8462-\
164de81d6413"],

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<hammer.wl\>\""}], 
    "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{4.0001551300712986`*^9, 4.000155133094879*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"422f3166-2bc5-df42-8126-0f6e4e21f5a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tcrat", "[", "r_", "]"}], "=", 
    RowBox[{
     RowBox[{"-", "4"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", "r"}]]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "r"], " ", 
      RowBox[{"(", 
       RowBox[{"16", "-", 
        RowBox[{"100", " ", "r"}], "-", 
        RowBox[{"21", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"3", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{"16", "-", 
        RowBox[{"100", " ", "r"}], "+", 
        RowBox[{"29", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "24"}], "+", 
        RowBox[{"200", " ", "r"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"50", " ", 
         SuperscriptBox["r", "3"]}]}], ")"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", 
     OverscriptBox["crat", "~"], 
     RowBox[{"(", "r", ")"}]}], ",", " ", 
    RowBox[{"defined", " ", "in", " ", 
     RowBox[{"(", "8.3", ")"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.999244743600937*^9, 3.999244750296526*^9}, {
   3.9992448274703426`*^9, 3.9992448394113216`*^9}, {3.999244896797085*^9, 
   3.999244918445524*^9}, 3.9992709849751873`*^9, 3.9992710208949757`*^9, {
   3.9992860628701077`*^9, 3.999286078832199*^9}, {4.000219073879402*^9, 
   4.0002190897836914`*^9}, {4.000219260746912*^9, 4.0002192833705673`*^9}, {
   4.00022257646751*^9, 4.000222582763691*^9}, {4.000222693964754*^9, 
   4.0002227293497715`*^9}, 4.000223344376869*^9, {4.0002233803459816`*^9, 
   4.0002233875614433`*^9}, 4.000223727911133*^9, {4.0002237844728184`*^9, 
   4.0002237871678486`*^9}, {4.0002238424569893`*^9, 4.000223851777529*^9}, {
   4.0002246969513702`*^9, 4.0002247081427784`*^9}, {4.0002247397504196`*^9, 
   4.0002247776720905`*^9}, 
   4.0002264336050777`*^9},ExpressionUUID->"7e3154f1-3875-9842-947d-\
a34bd036a161"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{"tcrat", "[", "r", "]"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{4.000219121535816*^9, 4.000219122778761*^9}, {
  4.000219497774393*^9, 4.0002195089380665`*^9}, {4.0002227411574173`*^9, 
  4.0002227469015923`*^9}, {4.0002229276417828`*^9, 4.0002229452419395`*^9}, {
  4.0002229796099873`*^9, 4.0002230016186905`*^9}, {4.0002234185134907`*^9, 
  4.000223420505438*^9}, {4.0002235468037014`*^9, 4.0002235657798634`*^9}, {
  4.000223859824478*^9, 4.0002238852809772`*^9}, {4.000224034235321*^9, 
  4.0002240507808514`*^9}, {4.000224813832966*^9, 4.000224815697588*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"9b190d87-8ee4-c941-8d74-9fd8d5dfb108"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "//", "hammer"}]], "Input",
 CellChangeTimes->{{4.000218103378193*^9, 4.0002181062467766`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"d0c20712-1ffe-e044-831a-a1f4182dbbfe"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"k=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["k=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.0002248201758137`*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"112003f9-3838-124c-a10b-0e967f4ba2ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "0"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "4"}]}],
  SequenceForm[
   Subscript[$CellContext`p, 0], "(r) = ", -4],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.000224820178814*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"03f30084-e629-694a-b0b9-929422f0bf9a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "1"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"16", "-", 
    RowBox[{"100", " ", "r"}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["r", "2"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 1], "(r) = ", 16 - 100 $CellContext`r - 
   21 $CellContext`r^2],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.0002248201808167`*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"af211bc6-91db-8d47-ac78-0fd80dfb584b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "2"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "24"}], "+", 
    RowBox[{"200", " ", "r"}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"50", " ", 
     SuperscriptBox["r", "3"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 2], "(r) = ", -24 + 200 $CellContext`r - 
   8 $CellContext`r^2 + 50 $CellContext`r^3],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.0002248201828156`*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"ed6e7e61-12e6-394c-b1d0-614941193732"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "3"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"16", "-", 
    RowBox[{"100", " ", "r"}], "+", 
    RowBox[{"29", " ", 
     SuperscriptBox["r", "2"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 3], "(r) = ", 16 - 100 $CellContext`r + 
   29 $CellContext`r^2],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.0002248201848164`*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"f7e3a7a8-e7a5-7a46-a8fc-9bf9ee4903d6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "4"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "4"}]}],
  SequenceForm[
   Subscript[$CellContext`p, 4], "(r) = ", -4],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.000224820186817*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"5db21ef5-0af2-d249-98fc-4d95a8ebb9d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[\\(d\\), \\(0,  ... , \
\\)]\\)\\!\\(\\*SubscriptBox[\\(d\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "3", ",", "2", ",", "0"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[\(d\), \(0,  ... , \)]\)\!\(\*SubscriptBox[\(d\), \
\(k\)]\)}=", {0, 2, 3, 2, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.000224820188818*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"a3ced164-9eda-2649-b33a-6135811b237c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(q\\), \\(1\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "4", ",", "3"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(q\), \(1\)], \(, \
\(...\)\(,\)\)]\)\!\(\*SubscriptBox[\(q\), \(k\)]\)}=", {1, 3, 4, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.000224820190817*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"ed617951-e137-e241-8426-46c59d1b0b3c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(qc\\), \\(0\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(qc\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "4", ",", "8", ",", "11"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(qc\), \(0\)], \(, \(...\)\(,\)\)]\)\!\(\
\*SubscriptBox[\(qc\), \(k\)]\)}=", {0, 1, 4, 8, 11}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.0002248201943207`*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"98cfa987-91f1-2f45-b698-a96742ea3230"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{sign \
\\!\\(\\*SubscriptBox[SuperscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \
\\((i)\\)], \\(qc \\((j - 1)\\)\\)]\\): j=1,...k, i=0,...,q(j)-1} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", "0", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "}"}]}],
  SequenceForm[
  "{sign \!\(\*SubscriptBox[SuperscriptBox[OverscriptBox[\(f\), \(~\)], \((i)\
\)], \(qc \((j - 1)\)\)]\): j=1,...k, i=0,...,q(j)-1} = ", {{1, {0}}, {
    2, {0, 0, 0}}, {3, {0, 0, -1, -1}}, {4, {-1, -1, -1}}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.0002248201973248`*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"7aaadf5b-1820-d449-b898-db36035d04bd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \\(qc \
\\((k)\\)\\)]\\)(r)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "6912"}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[OverscriptBox[\(f\), \(~\)], \(qc \((k)\)\)]\)(r)=", \
-6912],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.0002248201993256`*^9},
 CellLabel->
  "During evaluation of \
In[56]:=",ExpressionUUID->"26230275-2525-ee47-b065-a48da10b87bd"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{608.5, 977.5},
WindowMargins->{{Automatic, 39}, {7.5, Automatic}},
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2aa1faa4-6534-064a-9180-66fd9ab283dd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 230, 4, 33, "Text",ExpressionUUID->"b08576cd-d11b-dd46-8462-164de81d6413"],
Cell[787, 26, 353, 8, 28, "Input",ExpressionUUID->"422f3166-2bc5-df42-8126-0f6e4e21f5a8"],
Cell[1143, 36, 2223, 55, 71, "Input",ExpressionUUID->"7e3154f1-3875-9842-947d-a34bd036a161"],
Cell[3369, 93, 764, 13, 28, "Input",ExpressionUUID->"9b190d87-8ee4-c941-8d74-9fd8d5dfb108"],
Cell[CellGroupData[{
Cell[4158, 110, 202, 3, 28, "Input",ExpressionUUID->"d0c20712-1ffe-e044-831a-a1f4182dbbfe"],
Cell[CellGroupData[{
Cell[4385, 117, 616, 13, 22, "Print",ExpressionUUID->"112003f9-3838-124c-a10b-0e967f4ba2ce"],
Cell[5004, 132, 725, 16, 22, "Print",ExpressionUUID->"03f30084-e629-694a-b0b9-929422f0bf9a"],
Cell[5732, 150, 870, 20, 22, "Print",ExpressionUUID->"af211bc6-91db-8d47-ac78-0fd80dfb584b"],
Cell[6605, 172, 974, 23, 22, "Print",ExpressionUUID->"ed6e7e61-12e6-394c-b1d0-614941193732"],
Cell[7582, 197, 870, 20, 22, "Print",ExpressionUUID->"f7e3a7a8-e7a5-7a46-a8fc-9bf9ee4903d6"],
Cell[8455, 219, 725, 16, 22, "Print",ExpressionUUID->"5db21ef5-0af2-d249-98fc-4d95a8ebb9d9"],
Cell[9183, 237, 886, 18, 22, "Print",ExpressionUUID->"a3ced164-9eda-2649-b33a-6135811b237c"],
Cell[10072, 257, 929, 18, 23, "Print",ExpressionUUID->"ed617951-e137-e241-8426-46c59d1b0b3c"],
Cell[11004, 277, 950, 18, 24, "Print",ExpressionUUID->"98cfa987-91f1-2f45-b698-a96742ea3230"],
Cell[11957, 297, 1610, 40, 42, "Print",ExpressionUUID->"7aaadf5b-1820-d449-b898-db36035d04bd"],
Cell[13570, 339, 795, 17, 23, "Print",ExpressionUUID->"26230275-2525-ee47-b065-a48da10b87bd"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/DetailsAppendixIpart2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     13487,        315]
NotebookOptionsPosition[     11848,        284]
NotebookOutlinePosition[     12251,        300]
CellTagsIndexPosition[     12208,        297]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Load the common hammering routine :", "Text",
 CellChangeTimes->{{4.000158050337473*^9, 4.000158060712656*^9}, {
  4.0002145379217415`*^9, 
  4.0002145456586456`*^9}},ExpressionUUID->"71f77a97-5183-7e4b-b79a-\
cf2b838166b0"],

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<hammer.wl\>\""}], 
    "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{4.0001551300712986`*^9, 4.000155133094879*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"c1cb06ef-bd22-4b42-8286-4fa45d9ba9ea"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"crat", "[", "r_", "]"}], "=", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "r"}], ")"}]}], "-", "r", "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", "r"], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        SuperscriptBox["r", "2"]}], ")"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", "crat", 
     RowBox[{"(", "r", ")"}]}], ",", " ", 
    RowBox[{"defined", " ", "in", " ", 
     RowBox[{"(", "8.2", ")"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.999244743600937*^9, 3.999244750296526*^9}, {
   3.9992448274703426`*^9, 3.9992448394113216`*^9}, {3.999244896797085*^9, 
   3.999244918445524*^9}, 3.9992709849751873`*^9, 3.9992710208949757`*^9, {
   3.9992860628701077`*^9, 3.999286078832199*^9}, {4.000219073879402*^9, 
   4.0002190897836914`*^9}, {4.000219260746912*^9, 4.0002192833705673`*^9}, {
   4.00022257646751*^9, 4.000222582763691*^9}, {4.000222693964754*^9, 
   4.0002227293497715`*^9}, 4.000223344376869*^9, {4.0002233803459816`*^9, 
   4.0002233875614433`*^9}, 4.000223727911133*^9, {4.0002237844728184`*^9, 
   4.0002237871678486`*^9}, {4.0002238424569893`*^9, 4.000223851777529*^9}, {
   4.0002246969513702`*^9, 4.0002247081427784`*^9}, {4.0002247397504196`*^9, 
   4.0002247776720905`*^9}, {4.0002250312762814`*^9, 4.000225031797121*^9}, {
   4.000225243920372*^9, 4.0002252733919945`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"87b6623f-74d2-154c-bc32-33f36f73b8cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{"crat", "[", "r", "]"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{4.000219121535816*^9, 4.000219122778761*^9}, {
   4.000219497774393*^9, 4.0002195089380665`*^9}, {4.0002227411574173`*^9, 
   4.0002227469015923`*^9}, {4.0002229276417828`*^9, 
   4.0002229452419395`*^9}, {4.0002229796099873`*^9, 
   4.0002230016186905`*^9}, {4.0002234185134907`*^9, 4.000223420505438*^9}, {
   4.0002235468037014`*^9, 4.0002235657798634`*^9}, {4.000223859824478*^9, 
   4.0002238852809772`*^9}, {4.000224034235321*^9, 4.0002240507808514`*^9}, {
   4.000224813832966*^9, 4.000224815697588*^9}, 4.0002252890253143`*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"728ece77-8d2f-d64c-ba3d-b08a348c6f44"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "//", "hammer"}]], "Input",
 CellChangeTimes->{{4.000218103378193*^9, 4.0002181062467766`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"ebcebbfd-eb4a-1643-bd78-123302513d4a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"k=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["k=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.0002248201758137`*^9, 4.0002252974318886`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"77210005-7ae9-0743-a13f-ffd1d4f1ba3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "0"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "4"}], "-", "r"}]}],
  SequenceForm[
   Subscript[$CellContext`p, 0], "(r) = ", -4 - $CellContext`r],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.0002248201758137`*^9, 4.0002252974338875`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"675ad652-c729-bb46-9f72-c5d8ac912ba8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "1"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", 
      SuperscriptBox["r", "2"]}], ")"}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 1], "(r) = ", 2 (4 + $CellContext`r^2)],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.0002248201758137`*^9, 4.0002252974358883`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"926be2d9-74e5-3147-ab31-924b579b588f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "2"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "4"}], "+", "r"}]}],
  SequenceForm[
   Subscript[$CellContext`p, 2], "(r) = ", -4 + $CellContext`r],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.0002248201758137`*^9, 4.0002252974388885`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"49a27522-2c43-8248-8311-f6cddc556053"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[\\(d\\), \\(0,  ... , \
\\)]\\)\\!\\(\\*SubscriptBox[\\(d\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "1"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[\(d\), \(0,  ... , \)]\)\!\(\*SubscriptBox[\(d\), \
\(k\)]\)}=", {1, 2, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.0002248201758137`*^9, 4.0002252974408875`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"1295d252-d7c7-134f-86db-e6b2ab56c42d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(q\\), \\(1\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(q\), \(1\)], \(, \
\(...\)\(,\)\)]\)\!\(\*SubscriptBox[\(q\), \(k\)]\)}=", {2, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.0002248201758137`*^9, 4.0002252974433975`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"a454d398-9c21-5d4f-b62a-e02b9b8ef00d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(qc\\), \\(0\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(qc\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "5"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(qc\), \(0\)], \(, \(...\)\(,\)\)]\)\!\(\
\*SubscriptBox[\(qc\), \(k\)]\)}=", {0, 2, 5}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.0002248201758137`*^9, 4.000225297446396*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"3fdf359c-afbf-a347-9d9f-59e4a9ffad78"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{sign \
\\!\\(\\*SubscriptBox[SuperscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \
\\((i)\\)], \\(qc \\((j - 1)\\)\\)]\\): j=1,...k, i=0,...,q(j)-1} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "}"}]}],
  SequenceForm[
  "{sign \!\(\*SubscriptBox[SuperscriptBox[OverscriptBox[\(f\), \(~\)], \((i)\
\)], \(qc \((j - 1)\)\)]\): j=1,...k, i=0,...,q(j)-1} = ", {{1, {0, 0}}, {
    2, {0, 0, 0}}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.0002248201758137`*^9, 4.0002252974483967`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"f44068cd-aabc-3447-b03c-8f211c920b50"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \\(qc \
\\((k)\\)\\)]\\)(r)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"4", " ", "r"}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[OverscriptBox[\(f\), \(~\)], \(qc \((k)\)\)]\)(r)=", 
   4 $CellContext`r],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.0002248201758137`*^9, 4.0002252974503975`*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"20b11480-2cd4-f241-913c-c4c9e8f0e28e"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{608.5, 977.5},
WindowMargins->{{Automatic, 79}, {-9.5, Automatic}},
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6a1c00cd-c620-8147-b5a3-fd42eb4cd02d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 230, 4, 33, "Text",ExpressionUUID->"71f77a97-5183-7e4b-b79a-cf2b838166b0"],
Cell[787, 26, 353, 8, 28, "Input",ExpressionUUID->"c1cb06ef-bd22-4b42-8286-4fa45d9ba9ea"],
Cell[1143, 36, 1694, 36, 49, "Input",ExpressionUUID->"87b6623f-74d2-154c-bc32-33f36f73b8cd"],
Cell[2840, 74, 797, 14, 28, "Input",ExpressionUUID->"728ece77-8d2f-d64c-ba3d-b08a348c6f44"],
Cell[CellGroupData[{
Cell[3662, 92, 202, 3, 28, "Input",ExpressionUUID->"ebcebbfd-eb4a-1643-bd78-123302513d4a"],
Cell[CellGroupData[{
Cell[3889, 99, 640, 13, 22, "Print",ExpressionUUID->"77210005-7ae9-0743-a13f-ffd1d4f1ba3f"],
Cell[4532, 114, 793, 17, 22, "Print",ExpressionUUID->"675ad652-c729-bb46-9f72-c5d8ac912ba8"],
Cell[5328, 133, 857, 19, 24, "Print",ExpressionUUID->"926be2d9-74e5-3147-ab31-924b579b588f"],
Cell[6188, 154, 793, 17, 22, "Print",ExpressionUUID->"49a27522-2c43-8248-8311-f6cddc556053"],
Cell[6984, 173, 886, 18, 22, "Print",ExpressionUUID->"1295d252-d7c7-134f-86db-e6b2ab56c42d"],
Cell[7873, 193, 929, 18, 23, "Print",ExpressionUUID->"a454d398-9c21-5d4f-b62a-e02b9b8ef00d"],
Cell[8805, 213, 944, 18, 24, "Print",ExpressionUUID->"3fdf359c-afbf-a347-9d9f-59e4a9ffad78"],
Cell[9752, 233, 1231, 28, 24, "Print",ExpressionUUID->"f44068cd-aabc-3447-b03c-8f211c920b50"],
Cell[10986, 263, 834, 17, 23, "Print",ExpressionUUID->"20b11480-2cd4-f241-913c-c4c9e8f0e28e"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/DetailsAppendixJ.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     39646,       1013]
NotebookOptionsPosition[     36626,        961]
NotebookOutlinePosition[     37029,        977]
CellTagsIndexPosition[     36986,        974]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Load the common hammering routine :", "Text",
 CellChangeTimes->{{4.000158050337473*^9, 4.000158060712656*^9}, {
  4.0002145379217415`*^9, 
  4.0002145456586456`*^9}},ExpressionUUID->"e3a07878-d86f-2444-8062-\
36477336cec4"],

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"FileNameJoin", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<hammer.wl\>\""}], 
    "}"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{4.0001551300712986`*^9, 4.000155133094879*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"661056f3-ec4d-6a4c-9335-22b821962a63"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", "r_", "]"}], "=", 
    RowBox[{
     RowBox[{"-", "6"}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", "r"}]]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "r"], " ", 
      RowBox[{"(", 
       RowBox[{"24", "+", 
        RowBox[{"10", " ", "r"}], "+", 
        RowBox[{"11", " ", 
         SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"3", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{"24", "+", 
        RowBox[{"10", " ", "r"}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "r"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "36"}], "-", 
        RowBox[{"20", " ", "r"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["r", "3"]}]}], ")"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"This", " ", "is", " ", 
     OverscriptBox[
      RowBox[{
       RowBox[{"h", "'"}], "B"}], "~"], 
     RowBox[{"(", "r", ")"}]}], ",", " ", 
    RowBox[{"defined", " ", "in", " ", 
     RowBox[{"(", "8.5", ")"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.999244743600937*^9, 3.999244750296526*^9}, {
   3.9992448274703426`*^9, 3.9992448394113216`*^9}, {3.999244896797085*^9, 
   3.999244918445524*^9}, 3.9992709849751873`*^9, 3.9992710208949757`*^9, {
   3.9992860628701077`*^9, 3.999286078832199*^9}, {4.000219073879402*^9, 
   4.0002190897836914`*^9}, {4.000219260746912*^9, 4.0002192833705673`*^9}, {
   4.00022257646751*^9, 4.000222582763691*^9}, {4.000222693964754*^9, 
   4.0002227293497715`*^9}, 4.000223344376869*^9, {4.0002233803459816`*^9, 
   4.0002233875614433`*^9}, 4.000223727911133*^9, {4.0002237844728184`*^9, 
   4.0002237871678486`*^9}, {4.0002238424569893`*^9, 4.000223851777529*^9}, {
   4.0002246969513702`*^9, 4.0002247081427784`*^9}, {4.0002247397504196`*^9, 
   4.0002247776720905`*^9}, {4.0002250312762814`*^9, 4.000225031797121*^9}, {
   4.000225243920372*^9, 4.0002252733919945`*^9}, {4.0002256617919617`*^9, 
   4.0002257412162285`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"45e0e95a-d879-b542-a9fa-1e71ca8584eb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "//", "hammer"}]], "Input",
 CellChangeTimes->{{4.000218103378193*^9, 4.0002181062467766`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"bf21e136-e9fa-284f-920b-24f2968d1afe"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"k=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["k=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.0002248201758137`*^9, 4.0002252974318886`*^9, 
   4.000225755420904*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"e42b95b2-82d3-214a-af9f-87f463f2d8ed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "0"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "6"}]}],
  SequenceForm[
   Subscript[$CellContext`p, 0], "(r) = ", -6],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.0002248201758137`*^9, 4.0002252974318886`*^9, 
   4.000225755422903*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"aa72c3da-6c93-b648-93d1-77d09c3b4fcf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "1"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"24", "+", 
    RowBox[{"10", " ", "r"}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["r", "2"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 1], "(r) = ", 24 + 10 $CellContext`r + 
   11 $CellContext`r^2],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.0002248201758137`*^9, 4.0002252974318886`*^9, 
   4.0002257554259033`*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"a1ab5147-e085-0e4b-9956-4c5137f6fa91"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "2"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "36"}], "-", 
    RowBox[{"20", " ", "r"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["r", "3"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 2], "(r) = ", -36 - 20 $CellContext`r - 
   2 $CellContext`r^2 + 5 $CellContext`r^3],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.0002248201758137`*^9, 4.0002252974318886`*^9, 
   4.000225755427906*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"0e4dd85a-428a-bb4a-a459-4139d5b6b018"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "3"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"24", "+", 
    RowBox[{"10", " ", "r"}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["r", "2"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["r", "3"]}]}]}],
  SequenceForm[
   Subscript[$CellContext`p, 3], "(r) = ", 24 + 10 $CellContext`r - 
   9 $CellContext`r^2 + 5 $CellContext`r^3],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.0002248201758137`*^9, 4.0002252974318886`*^9, 
   4.0002257554304085`*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"8a7c9e26-6c00-364b-9af5-8befea3a6674"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   SubscriptBox["p", "4"], "\[InvisibleSpace]", "\<\"(r) = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "6"}]}],
  SequenceForm[
   Subscript[$CellContext`p, 4], "(r) = ", -6],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.0002248201758137`*^9, 4.0002252974318886`*^9, 
   4.000225755432413*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"b1bf1af1-560b-5f45-9004-b1b5ffae160c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[\\(d\\), \\(0,  ... , \
\\)]\\)\\!\\(\\*SubscriptBox[\\(d\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "3", ",", "3", ",", "0"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[\(d\), \(0,  ... , \)]\)\!\(\*SubscriptBox[\(d\), \
\(k\)]\)}=", {0, 2, 3, 3, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.0002248201758137`*^9, 4.0002252974318886`*^9, 
   4.000225755434412*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"fba9ca23-8834-8445-8b79-a27ff9484bfc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(q\\), \\(1\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(q\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "4", ",", "4"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(q\), \(1\)], \(, \
\(...\)\(,\)\)]\)\!\(\*SubscriptBox[\(q\), \(k\)]\)}=", {1, 3, 4, 4}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.0002248201758137`*^9, 4.0002252974318886`*^9, 
   4.000225755436411*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"10ffa080-5c1d-fb44-a29a-2e419c4c12d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{\\!\\(\\*SubscriptBox[SubscriptBox[\\(qc\\), \\(0\\)], \\(, \
\\(...\\)\\(,\\)\\)]\\)\\!\\(\\*SubscriptBox[\\(qc\\), \\(k\\)]\\)}=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "4", ",", "8", ",", "12"}], "}"}]}],
  SequenceForm[
  "{\!\(\*SubscriptBox[SubscriptBox[\(qc\), \(0\)], \(, \(...\)\(,\)\)]\)\!\(\
\*SubscriptBox[\(qc\), \(k\)]\)}=", {0, 1, 4, 8, 12}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.0002248201758137`*^9, 4.0002252974318886`*^9, 
   4.0002257554384117`*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"a73b4e25-db14-ee46-9d9a-3f58d6918ff7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"{sign \
\\!\\(\\*SubscriptBox[SuperscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \
\\((i)\\)], \\(qc \\((j - 1)\\)\\)]\\): j=1,...k, i=0,...,q(j)-1} = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"{", "0", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "}"}]}],
  SequenceForm[
  "{sign \!\(\*SubscriptBox[SuperscriptBox[OverscriptBox[\(f\), \(~\)], \((i)\
\)], \(qc \((j - 1)\)\)]\): j=1,...k, i=0,...,q(j)-1} = ", {{1, {0}}, {
    2, {0, 0, 0}}, {3, {0, 0, -1, 1}}, {4, {-1, -1, -1, -1}}}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.0002248201758137`*^9, 4.0002252974318886`*^9, 
   4.000225755441412*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"f73a24ee-407d-734b-87de-6d23967dbfcf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubscriptBox[OverscriptBox[\\(f\\), \\(~\\)], \\(qc \
\\((k)\\)\\)]\\)(r)=\"\>", "\[InvisibleSpace]", 
   RowBox[{"-", "10368"}]}],
  SequenceForm[
  "\!\(\*SubscriptBox[OverscriptBox[\(f\), \(~\)], \(qc \((k)\)\)]\)(r)=", \
-10368],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000218107420725*^9, 4.0002182422194633`*^9, 4.0002185088826027`*^9, 
   4.000219311399191*^9, 4.0002195135662823`*^9, 4.000222749913803*^9, 
   4.0002229511832294`*^9, 4.0002230056140156`*^9, 4.0002234253152714`*^9, 
   4.0002235711395817`*^9, {4.0002238659564114`*^9, 4.0002238897144966`*^9}, 
   4.0002240557427425`*^9, 4.0002248201758137`*^9, 4.0002252974318886`*^9, 
   4.000225755443411*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"621e524d-9baa-604f-9257-5b91cea72551"]
}, Open  ]]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  4.0002856497449455`*^9},ExpressionUUID->"7efc9a79-f3bd-ac4f-9ccd-\
e2d906f60f1a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"In", " ", "this", " ", "case"}], ",", " ", 
  RowBox[{"we", " ", "need"}], ",", " ", 
  RowBox[{"not", " ", "only", " ", "the", " ", "values", " ", "of", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"sign", " ", 
        SubscriptBox[
         SuperscriptBox[
          OverscriptBox["f", "~"], 
          RowBox[{"(", "i", ")"}]], 
         RowBox[{"qc", 
          RowBox[{"(", 
           RowBox[{"j", "-", "1"}], ")"}]}]], 
        RowBox[{"(", "0", ")"}]}], ":", " ", "j"}], "=", "1"}], ",", 
     RowBox[{"...", "k"}], ",", " ", 
     RowBox[{"i", "=", "0"}], ",", "...", ",", 
     RowBox[{
      RowBox[{"q", 
       RowBox[{"(", "j", ")"}]}], "-", "1"}]}], ")"}]}], ",", " ", 
  RowBox[{
   RowBox[{
   "but", " ", "also", " ", "the", " ", "expression", " ", "of", "  ", "ff", 
    RowBox[{"(", "r", ")"}]}], ":=", 
   RowBox[{
    SubscriptBox[
     SuperscriptBox[
      OverscriptBox["f", "~"], 
      RowBox[{"(", "2", ")"}]], 
     RowBox[{"qc", 
      RowBox[{"(", 
       RowBox[{"3", "-", "1"}], ")"}]}]], 
    RowBox[{
     RowBox[{"(", "r", ")"}], ".", " ", "For"}], " ", "this", " ", 
    "purpose"}]}], ",", " ", 
  RowBox[{
  "we", " ", "use", " ", "the", " ", "following", " ", "modification"}], ",", 
  " ", 
  StyleBox["hammerr",
   FontWeight->"Bold"], ",", " ", 
  RowBox[{"of", " ", "the", " ", "command", " ", 
   RowBox[{
    StyleBox["hammer",
     FontWeight->"Bold"], ":"}]}]}]], "Text",
 CellChangeTimes->{{4.000286709074106*^9, 4.000286786124895*^9}, {
   4.0002868316058483`*^9, 4.000286832359028*^9}, {4.000286893375494*^9, 
   4.000286935346302*^9}, {4.0002869666558876`*^9, 4.0002871017944336`*^9}, 
   4.000287210140682*^9, {4.0002872476618404`*^9, 4.000287261717211*^9}, {
   4.0002873846878967`*^9, 
   4.0002873903757*^9}},ExpressionUUID->"d962462a-0f3c-1c40-a11e-\
8a9659aa0f1a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"co", "=", "Coefficient"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pd", "[", 
    RowBox[{"poly_", ",", "var_"}], "]"}], ":=", 
   RowBox[{
    InterpretationBox[
     TagBox[
      DynamicModuleBox[{Typeset`open = False}, 
       FrameBox[
        PaneSelectorBox[{False->GridBox[{
           {
            PaneBox[GridBox[{
               {
                StyleBox[
                 StyleBox[
                  AdjustmentBox["\<\"[\[FilledSmallSquare]]\"\>",
                   BoxBaselineShift->-0.25,
                   BoxMargins->{{0, 0}, {-1, -1}}], "ResourceFunctionIcon",
                  
                  FontColor->RGBColor[
                   0.8745098039215686, 0.2784313725490196, 
                    0.03137254901960784]],
                 ShowStringCharacters->False,
                 FontFamily->"Source Sans Pro Black",
                 FontSize->0.6538461538461539 Inherited,
                 FontWeight->"Heavy",
                 PrivateFontOptions->{"OperatorSubstitution"->False}], 
                StyleBox[
                 RowBox[{
                  StyleBox["PolynomialDegree", "ResourceFunctionLabel"], " "}],
                 ShowAutoStyles->False,
                 ShowStringCharacters->False,
                 FontSize->Rational[12, 13] Inherited,
                 FontColor->GrayLevel[0.1]]}
              },
              GridBoxSpacings->{"Columns" -> {{0.25}}}],
             Alignment->Left,
             BaseStyle->{LineSpacing -> {0, 0}, LineBreakWithin -> False},
             BaselinePosition->Baseline,
             FrameMargins->{{3, 0}, {0, 0}},
             ScrollPosition->{0., 0.}], 
            ItemBox[
             PaneBox[
              TogglerBox[Dynamic[Typeset`open], {True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "IconizeCloser"],
                ImageSizeCache->{11., {1.15185546875, 9.84814453125}}], False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "IconizeOpener"],
                ImageSizeCache->{11., {1.15185546875, 9.84814453125}}]},
               Appearance->None,
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0],
              Alignment->Left,
              BaselinePosition->Baseline,
              FrameMargins->{{1, 1}, {0, 0}}],
             Frame->{{
                RGBColor[
                0.8313725490196079, 0.8470588235294118, 0.8509803921568627, 
                 0.5], False}, {False, False}}]}
          },
          BaselinePosition->{1, 1},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{0}}, "Rows" -> {{0}}}], True->
         GridBox[{
           {GridBox[{
              {
               PaneBox[GridBox[{
                  {
                   StyleBox[
                    StyleBox[
                    AdjustmentBox["\<\"[\[FilledSmallSquare]]\"\>",
                    BoxBaselineShift->-0.25,
                    BoxMargins->{{0, 0}, {-1, -1}}], "ResourceFunctionIcon",
                    
                    FontColor->RGBColor[
                    0.8745098039215686, 0.2784313725490196, 
                    0.03137254901960784]],
                    ShowStringCharacters->False,
                    FontFamily->"Source Sans Pro Black",
                    FontSize->0.6538461538461539 Inherited,
                    FontWeight->"Heavy",
                    PrivateFontOptions->{"OperatorSubstitution"->False}], 
                   StyleBox[
                    RowBox[{
                    StyleBox["PolynomialDegree", "ResourceFunctionLabel"], 
                    " "}],
                    ShowAutoStyles->False,
                    ShowStringCharacters->False,
                    FontSize->Rational[12, 13] Inherited,
                    FontColor->GrayLevel[0.1]]}
                 },
                 GridBoxSpacings->{"Columns" -> {{0.25}}}],
                Alignment->Left,
                BaseStyle->{LineSpacing -> {0, 0}, LineBreakWithin -> False},
                BaselinePosition->Baseline,
                FrameMargins->{{3, 0}, {0, 0}}], 
               ItemBox[
                PaneBox[
                 TogglerBox[Dynamic[Typeset`open], {True->
                  
                  DynamicBox[FEPrivate`FrontEndResource[
                   "FEBitmaps", "IconizeCloser"]], False->
                  
                  DynamicBox[FEPrivate`FrontEndResource[
                   "FEBitmaps", "IconizeOpener"]]},
                  Appearance->None,
                  BaselinePosition->Baseline,
                  ContentPadding->False,
                  FrameMargins->0],
                 Alignment->Left,
                 BaselinePosition->Baseline,
                 FrameMargins->{{1, 1}, {0, 0}}],
                Frame->{{
                   RGBColor[
                   0.8313725490196079, 0.8470588235294118, 0.8509803921568627,
                     0.5], False}, {False, False}}]}
             },
             BaselinePosition->{1, 1},
             GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
             GridBoxSpacings->{"Columns" -> {{0}}, "Rows" -> {{0}}}]},
           {
            StyleBox[
             PaneBox[GridBox[{
                {
                 RowBox[{
                  TagBox["\<\"Version (latest): \"\>",
                   "IconizedLabel"], " ", 
                  TagBox["\<\"1.0.0\"\>",
                   "IconizedItem"]}]},
                {
                 TagBox[
                  
                  TemplateBox[{
                   "\"Documentation \[RightGuillemet]\"", 
                    "https://resources.wolframcloud.com/FunctionRepository/\
resources/PolynomialDegree"},
                   "HyperlinkURL"],
                  "IconizedItem"]}
               },
               DefaultBaseStyle->"Column",
               GridBoxAlignment->{"Columns" -> {{Left}}},
               
               GridBoxItemSize->{
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
              Alignment->Left,
              BaselinePosition->Baseline,
              FrameMargins->{{5, 4}, {0, 4}}], "DialogStyle",
             FontFamily->"Roboto",
             FontSize->11]}
          },
          BaselinePosition->{1, 1},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
          GridBoxDividers->{"Columns" -> {{None}}, "Rows" -> {False, {
               GrayLevel[0.8]}, False}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
         Typeset`open],
         BaselinePosition->Baseline,
         ImageSize->Automatic],
        Background->RGBColor[
         0.9686274509803922, 0.9764705882352941, 0.984313725490196],
        BaselinePosition->Baseline,
        DefaultBaseStyle->{},
        FrameMargins->{{0, 0}, {1, 0}},
        FrameStyle->RGBColor[
         0.8313725490196079, 0.8470588235294118, 0.8509803921568627],
        RoundingRadius->4]],
      {"FunctionResourceBox", 
       RGBColor[0.8745098039215686, 0.2784313725490196, 0.03137254901960784], 
       "PolynomialDegree"},
      TagBoxNote->"FunctionResourceBox"],
     ResourceFunction["PolynomialDegree"],
     BoxID -> "PolynomialDegree",
     Selectable->False], "[", 
    RowBox[{"poly", ",", "var"}], "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hammerr", "[", "f_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "ff", ",", "j", ",", "y", ",", "k", ",", "d", ",", "q", ",", "qc"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ff", "[", 
        RowBox[{"r_", ",", "y_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"f", "[", "r", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"j_", " ", "r"}]], " ", "->", 
           SuperscriptBox["y", "j"]}], ",", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{" ", "r"}]], " ", "->", "y"}]}], "}"}]}]}], ";"}], 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"replacing", " ", "the", " ", "powers", " ", "of", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{" ", "r"}]], " ", "in", " ", "f", 
        RowBox[{"(", "r", ")"}], " ", "by", " ", "the", " ", "corresponding", 
        " ", "powers", " ", "of", " ", "y"}], ",", " ", 
       RowBox[{"to", " ", "get", " ", "the", " ", "polynomial", " ", 
        RowBox[{"ff", "[", 
         RowBox[{"r", ",", "y"}], "]"}], " ", "in", " ", "r"}], ",", "y"}], 
      " ", "*)"}], ";", "\[IndentingNewLine]", 
     RowBox[{"k", "=", 
      RowBox[{"pd", "[", 
       RowBox[{
        RowBox[{"ff", "[", 
         RowBox[{"r", ",", "y"}], "]"}], ",", "y"}], "]"}]}], " ", 
     RowBox[{"(*", " ", 
      RowBox[{"E", "-", 
       RowBox[{"degree", " ", "of", " ", 
        RowBox[{"f", "[", "r", "]"}]}]}], " ", "*)"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d", "[", "0", "]"}], ":=", 
      RowBox[{"pd", "[", 
       RowBox[{
        RowBox[{"ff", "[", 
         RowBox[{"r", ",", "0"}], "]"}], ",", "r"}], "]"}]}], " ", 
     RowBox[{"(*", 
      RowBox[{"degree", " ", "of", " ", 
       SubscriptBox["p", "0"], 
       RowBox[{"(", "r", ")"}]}], "*)"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d", "[", "j_", "]"}], ":=", 
      RowBox[{"pd", "[", 
       RowBox[{
        RowBox[{"co", "[", 
         RowBox[{
          RowBox[{"ff", "[", 
           RowBox[{"r", ",", "y"}], "]"}], ",", 
          SuperscriptBox["y", "j"]}], "]"}], ",", "r"}], "]"}]}], 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{"degree", " ", "of", " ", 
         SubscriptBox["p", "j"], 
         RowBox[{"(", "r", ")"}], "for", " ", "j"}], "=", "1"}], ",", "...", ",",
        "k"}], " ", "*)"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"q", "[", "j_", "]"}], ":=", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{"0", ",", 
         RowBox[{"d", "[", 
          RowBox[{"j", "-", "1"}], "]"}]}], "]"}], "+", "1"}]}], " ", 
     RowBox[{"(*", " ", 
      RowBox[{
      "in", " ", "accordance", " ", "with", " ", "the", " ", "definition", " ",
        "of", " ", "q", 
       RowBox[{"(", "j", ")"}], " ", "in", " ", "Appendix", " ", "A"}], " ", 
      "*)"}], ";", 
     RowBox[{
      RowBox[{"qc", "[", "j_", "]"}], ":=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"q", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "j"}], "}"}]}], "]"}]}], " ", 
     RowBox[{"(*", " ", 
      RowBox[{
      "in", " ", "accordance", " ", "with", " ", "the", " ", "definition", " ",
        "of", " ", "qc", 
       RowBox[{"(", "j", ")"}], " ", "in", " ", "Appendix", " ", "A"}], " ", 
      "*)"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"tf", "[", "0", "]"}], "[", "r_", "]"}], "=", 
      RowBox[{"f", "[", "r", "]"}]}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{"tf", " ", "stands", " ", "for", " ", 
       OverscriptBox["f", "~"]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"tab", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"tf", "[", 
              RowBox[{"qc", "[", "j", "]"}], "]"}], "[", "r_", "]"}], "=", 
            RowBox[{
             FractionBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"tf", "[", 
                 RowBox[{"qc", "[", 
                  RowBox[{"j", "-", "1"}], "]"}], "]"}], 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"q", "[", "j", "]"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", "r", "]"}], 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", "r"], " "}]], "//", 
             "Simplify"}]}], " ", 
           RowBox[{"(*", " ", 
            RowBox[{
             RowBox[{"in", " ", "accordance", " ", "with", " ", 
              RowBox[{"(", 
               RowBox[{"A", ".3"}], ")"}]}], ";", " ", 
             RowBox[{
              RowBox[{"the", " ", "case", " ", 
               SubscriptBox["p", 
                RowBox[{"j", "-", "1"}]]}], "=", 
              RowBox[{
              "0", " ", "will", " ", "not", " ", "be", " ", "encountered", " ",
                "in", " ", "the", " ", "paper"}]}]}], " ", "*)"}], ";", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"tf", "[", 
                 RowBox[{"qc", "[", 
                  RowBox[{"j", "-", "1"}], "]"}], "]"}], 
                TagBox[
                 RowBox[{"(", "i", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "0", "]"}], "//", "Sign"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "0", ",", 
               RowBox[{
                RowBox[{"q", "[", "j", "]"}], "-", "1"}]}], "}"}]}], 
            "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "k"}], "}"}]}], "]"}]}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"tf", "[", 
        RowBox[{"qc", "[", 
         RowBox[{"3", "-", "1"}], "]"}], "]"}], 
       TagBox[
        RowBox[{"(", "2", ")"}],
        Derivative],
       MultilineFunction->None], "[", "r", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{4.0002871642694073`*^9, 4.000287166477129*^9}, {
  4.0002871979894505`*^9, 4.0002871995577545`*^9}, {4.0002873016876583`*^9, 
  4.000287339302641*^9}, {4.0002873986009865`*^9, 4.0002874016167164`*^9}, {
  4.0002875005317707`*^9, 4.000287501818144*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"fb4756d8-4714-0f49-a869-209356037df5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ff", "[", "r_", "]"}], "=", 
  RowBox[{"f", "//", "hammerr", " ", 
   RowBox[{"(*", " ", 
    RowBox[{"This", " ", "is", " ", 
     SubscriptBox[
      SuperscriptBox[
       OverscriptBox["f", "~"], 
       RowBox[{"(", "2", ")"}]], 
      RowBox[{"qc", 
       RowBox[{"(", 
        RowBox[{"3", "-", "1"}], ")"}]}]], 
     RowBox[{"(", "r", ")"}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{4.0002875263377666`*^9, 4.000287593718834*^9}, {
  4.000288244512024*^9, 4.0002882458377895`*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"4c0cc14d-e1b0-9c41-af43-69626e6713eb"],

Cell[BoxData[
 RowBox[{"202", "-", 
  RowBox[{"2592", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", " ", "r"}]]}], "+", 
  RowBox[{"60", " ", "r"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", "r"], " ", 
   RowBox[{"(", 
    RowBox[{"444", "+", 
     RowBox[{"360", " ", "r"}]}], ")"}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["\[ExponentialE]", "r"], " ", 
   RowBox[{"(", 
    RowBox[{"174", "+", 
     RowBox[{"444", " ", "r"}], "+", 
     RowBox[{"180", " ", 
      SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", "r"], " ", 
   RowBox[{"(", 
    RowBox[{"373", "+", 
     RowBox[{"174", " ", "r"}], "+", 
     RowBox[{"222", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["r", "3"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{4.000287536072712*^9, 4.0002875953379917`*^9, 
  4.0002882475595703`*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"f53e1840-896c-0b4b-8913-7da07ce792e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Dff", "[", "r_", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"ff", "'"}], "[", "r", "]"}], "//", "Simplify", 
   RowBox[{"(*", " ", 
    RowBox[{"This", " ", "is", " ", 
     SubscriptBox[
      SuperscriptBox[
       OverscriptBox["f", "~"], 
       RowBox[{"(", "3", ")"}]], 
      RowBox[{"qc", 
       RowBox[{"(", 
        RowBox[{"3", "-", "1"}], ")"}]}]], 
     RowBox[{"(", "r", ")"}]}], " ", "*)"}]}]}]], "Input",
 CellLabel->"In[94]:=",ExpressionUUID->"6504698f-84de-f34d-8e8e-eb997e196b8f"],

Cell[BoxData[
 RowBox[{"60", "-", 
  RowBox[{"5184", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", " ", "r"}]]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", "r"], " ", 
   RowBox[{"(", 
    RowBox[{"2587", "+", 
     RowBox[{"2586", " ", "r"}], "+", 
     RowBox[{"762", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"60", " ", 
      SuperscriptBox["r", "3"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{4.000288254458849*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"ada9aded-e032-c74f-864d-43eb6019f3ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Dff", "[", 
     FractionBox["177", "1000"], "]"}], ",", 
    RowBox[{"Dff", "[", 
     FractionBox["178", "1000"], "]"}]}], "}"}], "//", "Sign", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Verifying", " ", 
    RowBox[{"(", 
     RowBox[{"J", ".2"}], ")"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{4.0002856584309387`*^9, 4.000285705131796*^9}, {
  4.0002857511560917`*^9, 4.0002857755079975`*^9}, {4.000286080697996*^9, 
  4.0002860930411034`*^9}, {4.000287421632246*^9, 4.0002874426806755`*^9}, {
  4.000287600836134*^9, 4.0002876038749256`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"97600a0f-0ef8-f54b-855f-7f1d9beb370f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{4.000285707222124*^9, 4.000285745774441*^9, 
  4.0002860959956684`*^9, 4.000287446098421*^9, 4.0002876050531178`*^9, 
  4.000288264252041*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"1f1bd158-22dd-a146-9678-b06793861f2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ff", "[", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      FractionBox["177", "1000"], ",", 
      FractionBox["178", "1000"]}], "}"}], "]"}], "]"}], "//", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"#", ",", "5"}], "]"}], "&"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "range", " ", "of", " ", "values", " ", "of", " ", "ff"}], "=", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       SuperscriptBox[
        OverscriptBox["f", "~"], 
        RowBox[{"(", "2", ")"}]], 
       RowBox[{"qc", 
        RowBox[{"(", 
         RowBox[{"3", "-", "1"}], ")"}]}]], " ", "over", " ", "then", " ", 
      RowBox[{"interval", " ", "[", 
       RowBox[{
        FractionBox["177", "1000"], ",", 
        FractionBox["178", "1000"]}], "]"}], " ", "computed", " ", "with", " ",
       "5"}], "-", 
     RowBox[{"digit", " ", "precision"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{4.000287651104931*^9, 4.0002878398241787`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"bc47ebc3-7653-f94c-bba2-9d32ee631d49"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "61.3976020531019369771`5.00000690774662"}], ",", 
    RowBox[{"-", "46.6090321520805035943`4.999995450307979"}]}], "}"}], 
  "]"}]], "Output",
 CellChangeTimes->{4.000287849093857*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"75f9cc06-6db5-b84e-88df-cbc530044ac7"]
}, Open  ]],

Cell["This verifies (J .3) .", "Text",
 CellChangeTimes->{{4.0002878648203773`*^9, 4.0002878699518585`*^9}, {
  4.0002881987734985`*^9, 4.000288211911455*^9}, {4.0002882869444466`*^9, 
  4.0002882894541225`*^9}},ExpressionUUID->"92d77037-7b74-7c4d-b6e1-\
7e81597bc863"]
},
WindowSize->{637.5, 977.5},
WindowMargins->{{Automatic, 103}, {Automatic, 6.5}},
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"55b3d621-2447-6a46-8554-04263da3af97"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 230, 4, 33, "Text",ExpressionUUID->"e3a07878-d86f-2444-8062-36477336cec4"],
Cell[787, 26, 353, 8, 28, "Input",ExpressionUUID->"661056f3-ec4d-6a4c-9335-22b821962a63"],
Cell[1143, 36, 2474, 60, 71, "Input",ExpressionUUID->"45e0e95a-d879-b542-a9fa-1e71ca8584eb"],
Cell[CellGroupData[{
Cell[3642, 100, 202, 3, 28, "Input",ExpressionUUID->"bf21e136-e9fa-284f-920b-24f2968d1afe"],
Cell[CellGroupData[{
Cell[3869, 107, 666, 14, 22, "Print",ExpressionUUID->"e42b95b2-82d3-214a-af9f-87f463f2d8ed"],
Cell[4538, 123, 777, 17, 22, "Print",ExpressionUUID->"aa72c3da-6c93-b648-93d1-77d09c3b4fcf"],
Cell[5318, 142, 920, 21, 22, "Print",ExpressionUUID->"a1ab5147-e085-0e4b-9956-4c5137f6fa91"],
Cell[6241, 165, 1020, 24, 22, "Print",ExpressionUUID->"0e4dd85a-428a-bb4a-a459-4139d5b6b018"],
Cell[7264, 191, 1001, 23, 22, "Print",ExpressionUUID->"8a7c9e26-6c00-364b-9af5-8befea3a6674"],
Cell[8268, 216, 777, 17, 22, "Print",ExpressionUUID->"b1bf1af1-560b-5f45-9004-b1b5ffae160c"],
Cell[9048, 235, 938, 19, 22, "Print",ExpressionUUID->"fba9ca23-8834-8445-8b79-a27ff9484bfc"],
Cell[9989, 256, 981, 19, 23, "Print",ExpressionUUID->"10ffa080-5c1d-fb44-a29a-2e419c4c12d2"],
Cell[10973, 277, 1002, 19, 24, "Print",ExpressionUUID->"a73b4e25-db14-ee46-9d9a-3f58d6918ff7"],
Cell[11978, 298, 1673, 41, 42, "Print",ExpressionUUID->"f73a24ee-407d-734b-87de-6d23967dbfcf"],
Cell[13654, 341, 847, 18, 23, "Print",ExpressionUUID->"621e524d-9baa-604f-9257-5b91cea72551"]
}, Open  ]]
}, Open  ]],
Cell[14528, 363, 149, 3, 47, "Input",ExpressionUUID->"7efc9a79-f3bd-ac4f-9ccd-e2d906f60f1a"],
Cell[14680, 368, 1893, 53, 111, "Text",ExpressionUUID->"d962462a-0f3c-1c40-a11e-8a9659aa0f1a"],
Cell[16576, 423, 14417, 364, 468, "Input",ExpressionUUID->"fb4756d8-4714-0f49-a869-209356037df5"],
Cell[CellGroupData[{
Cell[31018, 791, 612, 16, 29, "Input",ExpressionUUID->"4c0cc14d-e1b0-9c41-af43-69626e6713eb"],
Cell[31633, 809, 1028, 29, 53, "Output",ExpressionUUID->"f53e1840-896c-0b4b-8913-7da07ce792e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32698, 843, 540, 16, 29, "Input",ExpressionUUID->"6504698f-84de-f34d-8e8e-eb997e196b8f"],
Cell[33241, 861, 556, 15, 34, "Output",ExpressionUUID->"ada9aded-e032-c74f-864d-43eb6019f3ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33834, 881, 691, 16, 43, "Input",ExpressionUUID->"97600a0f-0ef8-f54b-855f-7f1d9beb370f"],
Cell[34528, 899, 333, 7, 32, "Output",ExpressionUUID->"1f1bd158-22dd-a146-9678-b06793861f2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34898, 911, 1087, 31, 108, "Input",ExpressionUUID->"bc47ebc3-7653-f94c-bba2-9d32ee631d49"],
Cell[35988, 944, 350, 8, 32, "Output",ExpressionUUID->"75f9cc06-6db5-b84e-88df-cbc530044ac7"]
}, Open  ]],
Cell[36353, 955, 269, 4, 33, "Text",ExpressionUUID->"92d77037-7b74-7c4d-b6e1-7e81597bc863"]
}
]
*)



==> anc/GeneralDefinitions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[      8789,        261]
NotebookOptionsPosition[      7673,        234]
NotebookOutlinePosition[      8076,        250]
CellTagsIndexPosition[      8033,        247]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"u", "[", "r_", "]"}], "=", 
    RowBox[{"1", "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", "r"}]], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "r"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SuperscriptBox["r", "2"]}], ")"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"as", " ", "defined", " ", "in", " ", 
    RowBox[{"(", "1.11", ")"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Sigma]", "[", "r_", "]"}], "=", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", "r"], "-", "1", "-", "r"}]}], ";"}], 
  " ", 
  RowBox[{"(*", " ", 
   RowBox[{"as", " ", "defined", " ", "in", " ", 
    RowBox[{"(", "1.11", ")"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"s", "[", "r_", "]"}], "=", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "r"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "r"}], ")"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"as", " ", "defined", " ", "in", " ", 
    RowBox[{"(", "1.11", ")"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"g", "[", "r_", "]"}], "=", 
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{"b_", ",", "r_"}], "]"}], "=", 
     FractionBox[
      RowBox[{
       RowBox[{"s", "[", "r", "]"}], "-", 
       RowBox[{"b", " ", 
        SqrtBox[
         RowBox[{"u", "[", "r", "]"}]]}]}], 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", "r"], "-", "1"}]]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"as", " ", "defined", " ", "in", " ", 
    RowBox[{"(", "7.3", ")"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AA", "[", "r_", "]"}], "=", 
    FractionBox[
     RowBox[{"\[Sigma]", "[", "r", "]"}], 
     SqrtBox[
      RowBox[{"u", "[", "r", "]"}]]]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"stands", " ", "for", " ", "A"}], "-", 
    RowBox[{"bold", " ", "in", " ", 
     RowBox[{"(", "1.10", ")"}]}]}], " ", "*)"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"BB", "[", "r_", "]"}], "=", 
    FractionBox[
     RowBox[{"s", "[", "r", "]"}], 
     SqrtBox[
      RowBox[{"u", "[", "r", "]"}]]]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"stands", " ", "for", " ", "B"}], "-", 
    RowBox[{"bold", " ", "in", " ", 
     RowBox[{"(", "1.10", ")"}]}]}], " ", "*)"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"cc", "[", "r_", "]"}], "=", 
    RowBox[{
     FractionBox[
      SqrtBox[
       RowBox[{"u", "[", "r", "]"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "r"], "-", "1"}], ")"}], "2"]], 
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"s", "[", "r", "]"}], 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "r"], "-", "1"}]], "]"}]}]}], ";"}],
   "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"stands", " ", "for", " ", "c"}], "-", 
    RowBox[{"bold", " ", "in", " ", 
     RowBox[{"(", "1.10", ")"}]}]}], " ", "*)"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hh", "[", "r_", "]"}], "=", 
    RowBox[{"-", 
     FractionBox[
      SqrtBox[
       RowBox[{"u", "[", "r", "]"}]], 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", "r"], "-", "1"}]]}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"stands", " ", "for", " ", "h"}], "-", 
    RowBox[{"bold", " ", "in", " ", 
     RowBox[{"(", "1.10", ")"}]}]}], " ", "*)"}], " "}]}], "Input",
 CellChangeTimes->{{3.996762090024952*^9, 3.9967621224033356`*^9}, {
  3.99676231487953*^9, 3.996762316550606*^9}, {3.9969173525208187`*^9, 
  3.9969173703888474`*^9}, {3.9969174225226974`*^9, 3.996917424549761*^9}, {
  3.996917476083786*^9, 3.9969175616763725`*^9}, {3.9969242148856754`*^9, 
  3.9969242267576637`*^9}, {4.0001344691336403`*^9, 4.0001345246060333`*^9}, {
  4.000134602111231*^9, 4.0001346334800797`*^9}, {4.0001347159782295`*^9, 
  4.000134718219328*^9}, {4.00013482130122*^9, 4.0001349471046963`*^9}, {
  4.0001351543012333`*^9, 4.000135155925207*^9}, {4.000284511759083*^9, 
  4.000284547846945*^9}, {4.000289161603449*^9, 
  4.0002891745577126`*^9}},ExpressionUUID->"751c2017-c9f9-394c-a079-\
09f5fef290f6"],

Cell["Verifying (1.12) :", "Text",
 CellChangeTimes->{{4.000135073550125*^9, 4.0001351076617107`*^9}, 
   4.0002845746709538`*^9},ExpressionUUID->"cfd50c94-034f-d14d-a268-\
adc1566a81a8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AA", "[", "r", "]"}], ",", 
     RowBox[{"BB", "[", "r", "]"}], ",", 
     RowBox[{"cc", "[", "r", "]"}], ",", 
     RowBox[{"hh", "[", "r", "]"}]}], "}"}], ",", 
   RowBox[{"r", "->", 
    RowBox[{"-", "\[Infinity]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{4.000134980179592*^9, 4.000135030609495*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"69bf4982-c4a3-284e-ac46-03fa284b26ca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Infinity]", ",", "1", ",", 
   FractionBox["1", "\[ExponentialE]"], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{4.0001350218287144`*^9, 4.0001350407705708`*^9}},
 CellLabel->"Out[11]=",ExpressionUUID->"4b0e284e-bb2c-ba4d-b2d7-6c49b0e3dfb3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AA", "[", "r", "]"}], ",", 
     RowBox[{"BB", "[", "r", "]"}], ",", 
     RowBox[{"cc", "[", "r", "]"}], ",", 
     RowBox[{"hh", "[", "r", "]"}]}], "}"}], ",", 
   RowBox[{"r", "->", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{4.000134980179592*^9, 4.0001350574756794`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"ff4e8867-92dc-0545-9180-af78fc1221c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox["3"], ",", 
   SqrtBox["3"], ",", 
   FractionBox["1", 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{4.0001350218287144`*^9, 4.000135058779356*^9}},
 CellLabel->"Out[12]=",ExpressionUUID->"339aff20-f4c3-1b4c-8ab1-c2a175449d23"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AA", "[", "r", "]"}], ",", 
     RowBox[{"BB", "[", "r", "]"}], ",", 
     RowBox[{"cc", "[", "r", "]"}], ",", 
     RowBox[{"hh", "[", "r", "]"}]}], "}"}], ",", 
   RowBox[{"r", "->", "\[Infinity]"}]}], "]"}]], "Input",
 CellChangeTimes->{{4.000134980179592*^9, 4.000135030609495*^9}, 
   4.000135062547312*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"e2db132a-db54-6742-9c05-275949f07409"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "\[Infinity]", ",", 
   FractionBox["1", "\[ExponentialE]"], ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{{4.0001350218287144`*^9, 4.0001350633659725`*^9}},
 CellLabel->"Out[13]=",ExpressionUUID->"b427bd64-8c2a-fb49-8b10-4d9e631b2142"]
}, Open  ]]
},
WindowSize->{753, 953.5},
WindowMargins->{{Automatic, 33.5}, {Automatic, 15.5}},
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"74522009-f1ec-5245-8a6b-5515743cb60d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 4470, 131, 319, "Input",ExpressionUUID->"751c2017-c9f9-394c-a079-09f5fef290f6"],
Cell[5027, 153, 187, 3, 33, "Text",ExpressionUUID->"cfd50c94-034f-d14d-a268-adc1566a81a8"],
Cell[CellGroupData[{
Cell[5239, 160, 478, 12, 28, "Input",ExpressionUUID->"69bf4982-c4a3-284e-ac46-03fa284b26ca"],
Cell[5720, 174, 288, 5, 46, "Output",ExpressionUUID->"4b0e284e-bb2c-ba4d-b2d7-6c49b0e3dfb3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6045, 184, 450, 11, 28, "Input",ExpressionUUID->"ff4e8867-92dc-0545-9180-af78fc1221c7"],
Cell[6498, 197, 328, 9, 50, "Output",ExpressionUUID->"339aff20-f4c3-1b4c-8ab1-c2a175449d23"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6863, 211, 484, 12, 28, "Input",ExpressionUUID->"e2db132a-db54-6742-9c05-275949f07409"],
Cell[7350, 225, 307, 6, 46, "Output",ExpressionUUID->"b427bd64-8c2a-fb49-8b10-4d9e631b2142"]
}, Open  ]]
}
]
*)



==> anc/Proof_Theorem1.7.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     31675,        956]
NotebookOptionsPosition[     27277,        878]
NotebookOutlinePosition[     27682,        894]
CellTagsIndexPosition[     27639,        891]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"u", "[", "r_", "]"}], "=", 
    RowBox[{"1", "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", "r"}]], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "r"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SuperscriptBox["r", "2"]}], ")"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"as", " ", "defined", " ", "in", " ", 
    RowBox[{"(", "1.11", ")"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Sigma]", "[", "r_", "]"}], "=", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", "r"], "-", "1", "-", "r"}]}], ";"}], 
  " ", 
  RowBox[{"(*", " ", 
   RowBox[{"as", " ", "defined", " ", "in", " ", 
    RowBox[{"(", "1.11", ")"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"s", "[", "r_", "]"}], "=", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "r"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "r"}], ")"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"as", " ", "defined", " ", "in", " ", 
    RowBox[{"(", "1.11", ")"}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{4.000284628425083*^9, 
  4.0002846344968185`*^9}},ExpressionUUID->"c50c0053-5efe-314e-b0e8-\
c1e6b56833e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"f", "[", "x_", "]"}], "=", 
    RowBox[{"c", " ", 
     SuperscriptBox["E", 
      RowBox[{"h", " ", "x"}]], 
     RowBox[{"Boole", "[", 
      RowBox[{
       RowBox[{"-", "A"}], "<", "x", "<", "B"}], "]"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"As", " ", "in", " ", 
    RowBox[{
     RowBox[{"(", "1.13", ")"}], "."}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{4.000130858363062*^9, 4.0001308589230404`*^9}, 
   4.0002846416653137`*^9},ExpressionUUID->"6543f131-bdd9-5f41-89aa-\
9e761d5cc9c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "[", "j_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox["x", "j"], 
        RowBox[{"f", "[", "x", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{
         RowBox[{"A", ">", "0"}], "&&", 
         RowBox[{"B", ">", "0"}], "&&", 
         RowBox[{"h", "!=", "0"}]}]}]}], "]"}], "//", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        SuperscriptBox["E", "z_"], ",", "Simplify"}], "]"}], "&"}]}], ")"}], "//.", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "A"}], " ", "h"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"A", "+", "B"}], ")"}], " ", "h"}]}]], " ", "->", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"B", " ", "h"}]]}], "}"}], "  ", 
   RowBox[{"(*", "  ", 
    SubscriptBox["m", "j"], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{4.0001308943724194`*^9, 4.0001309144451065`*^9}, {
   4.0001366045060024`*^9, 4.0001366071829376`*^9}, 
   4.000137511223881*^9},ExpressionUUID->"1eb4cc8e-4f91-234a-ab03-\
efa64f783364"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MomentsExpressions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["c", "h"], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"B", " ", "h"}]], "-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "A"}], " ", "h"}]]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["c", 
       SuperscriptBox["h", "2"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"A", " ", "h"}], "+", "1"}], ")"}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "A"}], " ", "h"}]]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"B", " ", "h"}], "-", "1"}], ")"}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"B", " ", "h"}]]}]}], ")"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      FractionBox["c", 
       SuperscriptBox["h", "3"]], 
      RowBox[{"(", "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "A", " ", "h"}], "+", 
            RowBox[{
             SuperscriptBox["A", "2"], " ", 
             SuperscriptBox["h", "2"]}]}], ")"}]}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "A"}], " ", "h"}]]}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "B", " ", "h"}], "+", 
           RowBox[{
            SuperscriptBox["B", "2"], " ", 
            SuperscriptBox["h", "2"]}]}], ")"}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"B", " ", "h"}]]}]}], ")"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{4.0001309930066624`*^9, 4.000131004271492*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"7828ffe6-bfbf-f14c-86d1-0ed9e79d62f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"m", "[", "j", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "2"}], "}"}]}], "]"}], "==", 
   "MomentsExpressions"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{4.000131062680208*^9, 4.000131081313078*^9}, {
  4.0001365875612507`*^9, 4.000136589589815*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"8476651f-0ae5-bd45-b1ab-13a594903de8"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  4.000131084463333*^9, 4.00013179529801*^9, {4.000136592731804*^9, 
   4.0001366203162327`*^9}},
 CellLabel->"Out[33]=",ExpressionUUID->"6a0303b9-667e-d249-8b43-33c21c5b491b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "[", "0", "]"}]], "Input",
 CellChangeTimes->{{4.0001311075461044`*^9, 4.0001311140826473`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"d202a0ec-deed-5740-ae27-dea51941ae0a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"c", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "A"}], " ", "h"}]]}], "h"]}], "+", 
  FractionBox[
   RowBox[{"c", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"B", " ", "h"}]]}], "h"]}]], "Output",
 CellChangeTimes->{{4.0001311038425236`*^9, 4.000131115299721*^9}, 
   4.000131797156767*^9, 4.000136625720297*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"1128a217-f6b0-7a44-a8c6-e4be3abf7674"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"co", "=", "Coefficient"}], ";"}]], "Input",
 CellLabel->"In[35]:=",ExpressionUUID->"3ea59d2e-bf17-9247-a647-beefa45608e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"det", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"co", "[", 
      RowBox[{
       RowBox[{"m", "[", "1", "]"}], ",", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "A"}], " ", "h"}]]}], "]"}], 
     RowBox[{"co", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], "-", 
        RowBox[{"m", "[", "0", "]"}]}], ",", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"B", " ", "h"}]]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"co", "[", 
      RowBox[{
       RowBox[{"m", "[", "1", "]"}], ",", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"B", " ", "h"}]]}], "]"}], 
     RowBox[{"co", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"m", "[", "2", "]"}], "-", 
        RowBox[{"m", "[", "0", "]"}]}], ",", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "A"}], " ", "h"}]]}], "]"}]}]}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{4.000136633106703*^9, 4.0001366346871834`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"2c681c9a-67bc-0447-8acf-fefff7548f77"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{"A", "+", "B"}], ")"}], " ", 
   SuperscriptBox["c", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"B", "-", "h", "+", 
     RowBox[{"A", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"B", " ", "h"}]}], ")"}]}]}], ")"}]}], 
  SuperscriptBox["h", "3"]]], "Output",
 CellChangeTimes->{4.0001311417984943`*^9, 4.0001318014323273`*^9, 
  4.0001366375450764`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"a609350c-5c63-7c45-8441-515fac276a4d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dett", "=", 
  RowBox[{
   RowBox[{"det", "/", 
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"A", "+", "B"}], ")"}], " ", 
       SuperscriptBox["c", "2"], " "}], 
      SuperscriptBox["h", "3"]], ")"}]}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", "h"}], "]"}], "&"}]}]}]], "Input",
 CellLabel->"In[37]:=",ExpressionUUID->"383f21d2-456e-6045-87e2-d3a112ffa4a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "A"}], "+", "B", "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"A", " ", "B"}]}], ")"}], " ", "h"}]}]], "Output",
 CellChangeTimes->{4.0001311610682697`*^9, 4.000131803539673*^9, 
  4.0001366447955303`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"911a6397-06e6-9c46-82d9-7b34806a0f4d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"hsub", "=", 
   RowBox[{"{", 
    RowBox[{"h", "->", 
     FractionBox[
      RowBox[{"A", "-", "B"}], 
      RowBox[{
       RowBox[{"A", " ", "B"}], "-", "1"}]]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{4.0001318650959625`*^9, 4.00013191232526*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"446d85d4-a5c8-9647-a3b4-a9133105ffac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Map", "[", 
  RowBox[{"Simplify", ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"m", "[", "1", "]"}], 
      FractionBox[
       SuperscriptBox["h", "2"], 
       RowBox[{"E", " ", "c"}]]}], "//.", "hsub"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       SuperscriptBox["E", "z_"], ",", "Simplify"}], "]"}], "&"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{4.0001366531383705`*^9, 4.0001366647354355`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"f30ccad7-d348-9f46-92a9-09efc5b0576b"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["A", "2"]}], ")"}], " ", 
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"1", "-", 
       SuperscriptBox["A", "2"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"A", " ", "B"}]}]]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"A", " ", "B"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["B", "2"]}], ")"}], " ", 
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"1", "-", 
       SuperscriptBox["B", "2"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"A", " ", "B"}]}]]]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{"A", " ", "B"}]}]]}]], "Output",
 CellChangeTimes->{
  4.000131189356846*^9, 4.0001319314178734`*^9, {4.0001366568861923`*^9, 
   4.0001366659221096`*^9}},
 CellLabel->"Out[40]=",ExpressionUUID->"8b002773-c754-da41-bb83-86d96e45df68"]
}, Open  ]],

Cell["This proves equality (6.4).", "Text",
 CellChangeTimes->{{4.0002850027519093`*^9, 
  4.00028500618318*^9}},ExpressionUUID->"e02fc08a-6357-e04f-9269-\
a1b56b938650"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["B", "2"], "-", "1", " "}], 
         RowBox[{
          RowBox[{"A", " ", "B"}], "-", "1"}]], "-", "b"}], ")"}], "a", " ", 
      SuperscriptBox["A", "2"]}], "//.", 
     RowBox[{"{", 
      RowBox[{"B", "->", 
       FractionBox[
        RowBox[{
         SuperscriptBox["A", "2"], "+", "a", "-", "1"}], 
        RowBox[{"a", " ", "A"}]]}], "}"}]}], ")"}], "//", "Simplify"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     SuperscriptBox["A", "2"], ",", "Simplify"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{4.00013667228401*^9, 4.000136682462805*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"35215d1f-8368-7f4a-830f-1833405227f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "a"}], ")"}], "2"]}], "+", 
  RowBox[{
   SuperscriptBox["A", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"a", " ", "b"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  4.0001312635976677`*^9, 4.0001319364895916`*^9, {4.0001366750214005`*^9, 
   4.0001366833128967`*^9}},
 CellLabel->"Out[42]=",ExpressionUUID->"e9265e2c-b680-3c42-9e52-17b74c504a74"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"a", "=", 
    FractionBox["r", 
     RowBox[{
      RowBox[{"Exp", "[", "r", "]"}], "-", "1"}]]}], ";", 
   RowBox[{"b", "=", 
    RowBox[{"a", " ", 
     RowBox[{"Exp", "[", "r", "]"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"as", " ", "in", " ", 
    RowBox[{"(", "6.6", ")"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{4.0001315466871967`*^9, 4.0001315730128994`*^9}, {
   4.0001367553262253`*^9, 4.0001367677499886`*^9}, 
   4.000284711361994*^9},ExpressionUUID->"f384d2a8-ee5d-d549-a3c7-\
17e9100d65a4"],

Cell["Verifying (6.7) and (6.8); recall (1.10) --(1.11):", "Text",
 CellChangeTimes->{{4.0001313619225426`*^9, 4.000131436354698*^9}, {
  4.0002847579059067`*^9, 
  4.000284781802992*^9}},ExpressionUUID->"2df96c7a-f041-f141-a8d5-\
f60174b377bb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"AA", "[", "r", "]"}], ",", 
    RowBox[{"BB", "[", "r", "]"}]}], "}"}], "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SqrtBox[
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "1"}], ")"}], "2"], 
       RowBox[{"1", "-", 
        RowBox[{"a", " ", "b"}]}]]], ",", 
     SqrtBox[
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"b", "-", "1"}], ")"}], "2"], 
       RowBox[{"1", "-", 
        RowBox[{"a", " ", "b"}]}]]]}], "}"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{4.000131600544636*^9, 4.0001316579671364`*^9}, {
  4.000131730352808*^9, 4.000131741041813*^9}, {4.000136783766737*^9, 
  4.000136785058872*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"8df2fd54-52ae-c541-8db6-299305fc0f66"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SqrtBox[
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["\[ExponentialE]", "r"], "+", "r"}], ")"}], "2"], 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "r"}]], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", "r"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SuperscriptBox["r", "2"]}], ")"}]}]}]]], ",", 
   SqrtBox[
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "r"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "r"}], ")"}]}]}], ")"}], "2"], 
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "r"}]], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", "r"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SuperscriptBox["r", "2"]}], ")"}]}]}]]]}], "}"}]], "Output",
 CellChangeTimes->{{4.0001316142080326`*^9, 4.0001316192988453`*^9}, 
   4.0001316587368507`*^9, 4.0001317454757595`*^9, 4.0001319412170086`*^9, 
   4.0001367860041046`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"1b9611f6-141f-0946-811f-b7cf4ae3bd19"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"1", "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", "r"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "r"}], ")"}]}]}], "==", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", "r"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", "r"}]], "-", 
      RowBox[{"(", 
       RowBox[{"1", "-", "r"}], ")"}]}], " ", ")"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{4.0001367895749207`*^9, 4.0001367908751945`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"5becc9af-a2dc-8743-9dbb-1b74608fe0c6"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{4.000131948535759*^9, 4.0001367916686993`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"c025a540-fbd2-4c4b-9b14-9551e19b860c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"AA", "[", "r", "]"}], ",", 
    RowBox[{"BB", "[", "r", "]"}]}], "}"}], "=", 
  RowBox[{"{", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Sigma]", "[", "r", "]"}], 
     SqrtBox[
      RowBox[{"u", "[", "r", "]"}]]], ",", 
    FractionBox[
     RowBox[{"s", "[", "r", "]"}], 
     SqrtBox[
      RowBox[{"u", "[", "r", "]"}]]]}], "}"}]}]], "Input",
 CellChangeTimes->{{4.000132199236231*^9, 4.0001322331497517`*^9}, {
  4.0001323229995365`*^9, 4.000132327953556*^9}, {4.000136832686903*^9, 
  4.000136834455267*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"39fd0ec7-fac3-b64f-ad5d-179a9bb50b23"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", "r"], "-", "r"}], 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "r"}]], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", "r"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SuperscriptBox["r", "2"]}], ")"}]}]}]]], ",", 
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "r"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "r"}], ")"}]}]}], 
    SqrtBox[
     RowBox[{"1", "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "r"}]], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", "r"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         SuperscriptBox["r", "2"]}], ")"}]}]}]]]}], "}"}]], "Output",
 CellChangeTimes->{{4.000132340093235*^9, 4.0001323493811684`*^9}, 
   4.000132418021393*^9, 4.0001325112171917`*^9, {4.000136827249855*^9, 
   4.0001368362295303`*^9}},
 CellLabel->"Out[47]=",ExpressionUUID->"0c2e1ba0-26f3-ce4a-ad8b-bb32137dcccb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "same", " ", "as", " ", "in", " ", "the", " ", "defintions", " ", "of", " ",
      "A"}], "-", 
    RowBox[{"bold", " ", "and", " ", "B"}], "-", 
    RowBox[{"bold", " ", "in", " ", 
     RowBox[{"(", "1.10", ")"}]}]}], " ", "*)"}], " "}]], "Input",
 CellChangeTimes->{{4.0001369970995274`*^9, 4.000137018884445*^9}, 
   4.000284823571987*^9},ExpressionUUID->"0a2ee0f5-df59-dc4f-b3a6-\
67eced42d3ae"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"hh", "[", "r_", "]"}], "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"r", "!=", "0"}], "&&", 
     RowBox[{"r", "\[Element]", "Reals"}], "&&", 
     RowBox[{
      RowBox[{"u", "[", "r", "]"}], ">", "0"}], "&&", 
     RowBox[{
      RowBox[{"s", "[", "r", "]"}], ">", "0"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"h", "/.", "hsub"}], "//.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"A", "->", 
         RowBox[{"AA", "[", "r", "]"}]}], ",", 
        RowBox[{"B", "->", 
         RowBox[{"BB", "[", "r", "]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
   "]"}], 
  RowBox[{"(*", " ", 
   RowBox[{"h", 
    RowBox[{"(", "r", ")"}], " ", "in", " ", "bold", " ", "in", " ", 
    RowBox[{
     RowBox[{"(", "1.10", ")"}], "."}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{
  4.000132151780472*^9, {4.0001368591040745`*^9, 4.0001368641939945`*^9}, 
   4.0002848369887867`*^9},ExpressionUUID->"4a9d7094-f050-6b4c-bdda-\
48d324e8f78d"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   SqrtBox[
    RowBox[{"1", "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", "r"}]], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "r"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SuperscriptBox["r", "2"]}], ")"}]}]}]], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["\[ExponentialE]", "r"]}]]}]], "Output",
 CellChangeTimes->{
  4.0001317075865993`*^9, 4.0001317696352825`*^9, 4.0001320905127754`*^9, 
   4.000132155453516*^9, 4.0001324240584373`*^9, 4.000132515013214*^9, {
   4.000136851945074*^9, 4.0001368655224457`*^9}},
 CellLabel->"Out[49]=",ExpressionUUID->"2be7b609-9cad-c84c-b350-4dfa29571fb5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "same", " ", "as", " ", "in", " ", "the", " ", "defintions", " ", "of", " ",
      "h"}], "-", 
    RowBox[{"bold", " ", "in", " ", 
     RowBox[{"(", "1.10", ")"}]}]}], " ", "*)"}], " "}]], "Input",
 CellChangeTimes->{{4.000137039611992*^9, 4.0001370401317425`*^9}, 
   4.0002848402118664`*^9},ExpressionUUID->"4009fa57-2954-d848-a67d-\
0e09a3fc7c9c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "[", "0", "]"}]], "Input",
 CellLabel->"In[50]:=",ExpressionUUID->"aa0fc57f-b3b7-074f-aa37-8dbfff75d44b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"c", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "A"}], " ", "h"}]]}], "h"]}], "+", 
  FractionBox[
   RowBox[{"c", " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"B", " ", "h"}]]}], "h"]}]], "Output",
 CellChangeTimes->{4.000132539450487*^9, 4.000136898198038*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"56702709-6561-7140-b080-a5d61dcee4f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"cc", "[", "r_", "]"}], "=", 
  RowBox[{
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"r", "!=", "0"}], "&&", 
      RowBox[{"r", "\[Element]", "Reals"}], "&&", 
      RowBox[{
       RowBox[{"u", "[", "r", "]"}], ">", "0"}], "&&", 
      RowBox[{
       RowBox[{"s", "[", "r", "]"}], ">", "0"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", 
         FractionBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "A"}], " ", "h"}]]}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"B", " ", "h"}]]}], ")"}], "h"]}], "/.", "hsub"}], "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"A", "->", 
          RowBox[{"AA", "[", "r", "]"}]}], ",", 
         RowBox[{"B", "->", 
          RowBox[{"BB", "[", "r", "]"}]}]}], "}"}]}], "//", "Simplify"}]}], 
    "]"}], "//", "Simplify", " ", 
   RowBox[{"(*", " ", 
    RowBox[{"c", 
     RowBox[{"(", "r", ")"}], " ", "in", " ", "bold", " ", "in", " ", 
     RowBox[{
      RowBox[{"(", "1.10", ")"}], "."}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{4.000136907426113*^9, 4.000136918150173*^9}, 
   4.0002848475960007`*^9},ExpressionUUID->"b87bddf4-7ccc-2844-8492-\
0f1e58488f47"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", "r"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "r"}], ")"}]}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[ExponentialE]", "r"]}]]], " ", 
   SqrtBox[
    RowBox[{"1", "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", "r"}]], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "r"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SuperscriptBox["r", "2"]}], ")"}]}]}]]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", "r"]}], ")"}], "2"]]], "Output",
 CellChangeTimes->{
  4.0001325485395412`*^9, {4.000136901520052*^9, 4.0001369214401093`*^9}},
 CellLabel->"Out[52]=",ExpressionUUID->"0d1fb011-fe24-244d-a905-9df6b74c05de"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "same", " ", "as", " ", "in", " ", "the", " ", "defintions", " ", "of", " ",
      "c"}], "-", 
    RowBox[{"bold", " ", "in", " ", 
     RowBox[{"(", "1.10", ")"}]}]}], " ", "*)"}], " "}]], "Input",
 CellChangeTimes->{4.00013705335684*^9, 
  4.0002848526780186`*^9},ExpressionUUID->"2e45688e-b62a-c640-9af6-\
817c7f811e7b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"r", "!=", "0"}], "&&", 
     RowBox[{"r", "\[Element]", "Reals"}], "&&", 
     RowBox[{
      RowBox[{"u", "[", "r", "]"}], ">", "0"}], "&&", 
     RowBox[{
      RowBox[{"s", "[", "r", "]"}], ">", "0"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"m", "[", "j", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "2"}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"A", "->", 
          RowBox[{"AA", "[", "r", "]"}]}], ",", 
         RowBox[{"B", "->", 
          RowBox[{"BB", "[", "r", "]"}]}], ",", 
         RowBox[{"c", "->", 
          RowBox[{"cc", "[", "r", "]"}]}], ",", 
         RowBox[{"h", "->", 
          RowBox[{"hh", "[", "r", "]"}]}]}], "}"}]}], "//", "Simplify"}], "//",
      "FullSimplify"}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Verifying", " ", "the", " ", "last", " ", "sentence", " ", "in", " ", 
    "the", " ", "proof", " ", "of", " ", "Theorem", " ", 
    RowBox[{"1.7", "."}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{4.0001326272077312`*^9, 4.0001326350063553`*^9}, {
  4.0001369300577908`*^9, 4.0001369345668697`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"165c8fce-a449-744c-a9e5-3dbbc9a05509"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{4.000136936525465*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"38cd3eda-c9a9-ff45-bbe5-548bbcb078ca"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "m", "]"}]], "Input",
 CellChangeTimes->{{4.00012712837006*^9, 
  4.0001271315111103`*^9}},ExpressionUUID->"18f91679-7d47-334f-b0a9-\
21223307a39c"]
},
WindowSize->{619.5, 968.5},
WindowMargins->{{Automatic, 26.5}, {Automatic, 10.5}},
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"09773389-c252-c540-b314-9096b0e78e0e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 1357, 41, 87, "Input",ExpressionUUID->"c50c0053-5efe-314e-b0e8-c1e6b56833e0"],
Cell[1914, 63, 574, 17, 28, "Input",ExpressionUUID->"6543f131-bdd9-5f41-89aa-9e761d5cc9c5"],
Cell[2491, 82, 1344, 39, 72, "Input",ExpressionUUID->"1eb4cc8e-4f91-234a-ab03-efa64f783364"],
Cell[3838, 123, 1956, 58, 78, "Input",ExpressionUUID->"7828ffe6-bfbf-f14c-86d1-0ed9e79d62f1"],
Cell[CellGroupData[{
Cell[5819, 185, 450, 11, 28, "Input",ExpressionUUID->"8476651f-0ae5-bd45-b1ab-13a594903de8"],
Cell[6272, 198, 228, 4, 32, "Output",ExpressionUUID->"6a0303b9-667e-d249-8b43-33c21c5b491b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6537, 207, 203, 3, 28, "Input",ExpressionUUID->"d202a0ec-deed-5740-ae27-dea51941ae0a"],
Cell[6743, 212, 512, 14, 49, "Output",ExpressionUUID->"1128a217-f6b0-7a44-a8c6-e4be3abf7674"]
}, Open  ]],
Cell[7270, 229, 157, 3, 28, "Input",ExpressionUUID->"3ea59d2e-bf17-9247-a647-beefa45608e4"],
Cell[CellGroupData[{
Cell[7452, 236, 1129, 34, 71, "Input",ExpressionUUID->"2c681c9a-67bc-0447-8acf-fefff7548f77"],
Cell[8584, 272, 546, 16, 49, "Output",ExpressionUUID->"a609350c-5c63-7c45-8441-515fac276a4d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9167, 293, 457, 14, 48, "Input",ExpressionUUID->"383f21d2-456e-6045-87e2-d3a112ffa4a4"],
Cell[9627, 309, 369, 10, 32, "Output",ExpressionUUID->"911a6397-06e6-9c46-82d9-7b34806a0f4d"]
}, Open  ]],
Cell[10011, 322, 372, 10, 42, "Input",ExpressionUUID->"446d85d4-a5c8-9647-a3b4-a9133105ffac"],
Cell[CellGroupData[{
Cell[10408, 336, 559, 16, 45, "Input",ExpressionUUID->"f30ccad7-d348-9f46-92a9-09efc5b0576b"],
Cell[10970, 354, 1056, 36, 61, "Output",ExpressionUUID->"8b002773-c754-da41-bb83-86d96e45df68"]
}, Open  ]],
Cell[12041, 393, 170, 3, 33, "Text",ExpressionUUID->"e02fc08a-6357-e04f-9269-a1b56b938650"],
Cell[CellGroupData[{
Cell[12236, 400, 846, 25, 72, "Input",ExpressionUUID->"35215d1f-8368-7f4a-830f-1833405227f0"],
Cell[13085, 427, 493, 15, 32, "Output",ExpressionUUID->"e9265e2c-b680-3c42-9e52-17b74c504a74"]
}, Open  ]],
Cell[13593, 445, 571, 16, 43, "Input",ExpressionUUID->"f384d2a8-ee5d-d549-a3c7-17e9100d65a4"],
Cell[14167, 463, 245, 4, 33, "Text",ExpressionUUID->"2df96c7a-f041-f141-a8d5-f60174b377bb"],
Cell[CellGroupData[{
Cell[14437, 471, 853, 26, 56, "Input",ExpressionUUID->"8df2fd54-52ae-c541-8db6-299305fc0f66"],
Cell[15293, 499, 1306, 38, 62, "Output",ExpressionUUID->"1b9611f6-141f-0946-811f-b7cf4ae3bd19"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16636, 542, 639, 19, 30, "Input",ExpressionUUID->"5becc9af-a2dc-8743-9dbb-1b74608fe0c6"],
Cell[17278, 563, 176, 2, 32, "Output",ExpressionUUID->"c025a540-fbd2-4c4b-9b14-9551e19b860c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17491, 570, 661, 19, 50, "Input",ExpressionUUID->"39fd0ec7-fac3-b64f-ad5d-179a9bb50b23"],
Cell[18155, 591, 1191, 35, 57, "Output",ExpressionUUID->"0c2e1ba0-26f3-ce4a-ad8b-bb32137dcccb"]
}, Open  ]],
Cell[19361, 629, 475, 12, 28, "Input",ExpressionUUID->"0a2ee0f5-df59-dc4f-b3a6-67eced42d3ae"],
Cell[CellGroupData[{
Cell[19861, 645, 1009, 30, 66, "Input",ExpressionUUID->"4a9d7094-f050-6b4c-bdda-48d324e8f78d"],
Cell[20873, 677, 717, 19, 54, "Output",ExpressionUUID->"2be7b609-9cad-c84c-b350-4dfa29571fb5"]
}, Open  ]],
Cell[21605, 699, 427, 11, 28, "Input",ExpressionUUID->"4009fa57-2954-d848-a67d-0e09a3fc7c9c"],
Cell[CellGroupData[{
Cell[22057, 714, 133, 2, 28, "Input",ExpressionUUID->"aa0fc57f-b3b7-074f-aa37-8dbfff75d44b"],
Cell[22193, 718, 460, 13, 49, "Output",ExpressionUUID->"56702709-6561-7140-b080-a5d61dcee4f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22690, 736, 1385, 40, 118, "Input",ExpressionUUID->"b87bddf4-7ccc-2844-8492-0f1e58488f47"],
Cell[24078, 778, 979, 30, 66, "Output",ExpressionUUID->"0d1fb011-fe24-244d-a905-9df6b74c05de"]
}, Open  ]],
Cell[25072, 811, 399, 11, 28, "Input",ExpressionUUID->"2e45688e-b62a-c640-9af6-817c7f811e7b"],
Cell[CellGroupData[{
Cell[25496, 826, 1370, 37, 85, "Input",ExpressionUUID->"165c8fce-a449-744c-a9e5-3dbbc9a05509"],
Cell[26869, 865, 204, 4, 32, "Output",ExpressionUUID->"38cd3eda-c9a9-ff45-bbe5-548bbcb078ca"]
}, Open  ]],
Cell[27088, 872, 185, 4, 28, "Input",ExpressionUUID->"18f91679-7d47-334f-b0a9-21223307a39c"]
}
]
*)



==> anc/Proof_Theorem1.8.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[      8779,        263]
NotebookOptionsPosition[      7135,        227]
NotebookOutlinePosition[      7536,        243]
CellTagsIndexPosition[      7493,        240]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"h", ">", "0"}], "&&", 
    RowBox[{"k", ">", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{4.000127145747242*^9, 4.0001271580963154`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"7c547c9c-4b05-614f-aa87-646c7d551d8e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"m", "[", "j_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{"c", " ", 
         SuperscriptBox["x", "j"], " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"h", " ", 
           RowBox[{"(", 
            RowBox[{"x", "-", "z"}], ")"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"-", "\[Infinity]"}], ",", "z"}], "}"}], ",", 
        RowBox[{"Assumptions", "\[Rule]", 
         RowBox[{
          RowBox[{"h", ">", "0"}], "&&", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"c", ",", "z"}], "}"}], "\[Element]", 
           TemplateBox[{},
            "Reals"]}]}]}]}], "]"}], "+", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{"c", " ", 
         SuperscriptBox["x", "j"], " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "k"}], " ", 
           RowBox[{"(", 
            RowBox[{"x", "-", "z"}], ")"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "z", ",", "\[Infinity]"}], "}"}]}], "]"}]}], "//", 
     "Simplify"}]}], ";"}], " ", 
  RowBox[{"(*", "  ", 
   SubscriptBox["m", "j"], " ", "*)"}]}]], "Input",
 CellChangeTimes->{
  4.0001266864370556`*^9, 4.000126878721836*^9, {4.0001270130370617`*^9, 
   4.00012704882959*^9}, {4.000127079566616*^9, 4.0001271040314484`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"0b9fe83f-b200-ef45-b036-261ece222c93"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"m", "[", "0", "]"}]], "Input",
 CellChangeTimes->{{4.0001269122381344`*^9, 4.000126941919489*^9}, {
  4.000127122535284*^9, 4.000127124166378*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"36088d2b-4820-af4e-a8e1-a37df2898f52"],

Cell[BoxData[
 RowBox[{"c", " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["1", "h"], "+", 
    FractionBox["1", "k"]}], ")"}]}]], "Output",
 CellChangeTimes->{{4.0001269248576984`*^9, 4.0001269428224087`*^9}, {
   4.0001271373425827`*^9, 4.0001271626831894`*^9}, 4.0001375199677563`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"afc707bd-6213-c24e-ba51-ed6c53a27f4d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"m", "[", "1", "]"}], 
    RowBox[{"m", "[", "0", "]"}]], "/.", 
   RowBox[{"{", 
    RowBox[{"z", "->", "u"}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{4.000127176685663*^9, 4.0001272051849766`*^9}, {
  4.000127264402502*^9, 4.000127269562832*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"fe91dc36-4eaf-e940-a14e-84cbfe187c82"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "h"]}], "+", 
  FractionBox["1", "k"], "+", "u"}]], "Output",
 CellChangeTimes->{{4.000127194994217*^9, 4.0001272079127026`*^9}, 
   4.0001272719128227`*^9, 4.000137535223295*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"27488138-2a10-a547-986e-6de5d194e1bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"m", "[", "2", "]"}], 
    RowBox[{"m", "[", "0", "]"}]], "/.", 
   RowBox[{"{", 
    RowBox[{"z", "->", "u"}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{4.0001272342179813`*^9, 4.0001272788985367`*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"b384176f-9624-bb4b-8fb8-1bf80a90cd1e"],

Cell[BoxData[
 RowBox[{
  FractionBox["2", 
   SuperscriptBox["h", "2"]], "+", 
  FractionBox["2", 
   SuperscriptBox["k", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", "u"}], "k"], "+", 
  SuperscriptBox["u", "2"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"k", " ", "u"}]}], ")"}]}], 
   RowBox[{"h", " ", "k"}]]}]], "Output",
 CellChangeTimes->{4.0001272357653637`*^9, 4.000127280946987*^9, 
  4.000137538023157*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"69d78f93-e313-8347-8ef3-cc42b9152493"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"m", "[", "2", "]"}], 
    RowBox[{"m", "[", "0", "]"}]], "//.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"z", "->", "u"}], ",", 
     RowBox[{"u", "->", 
      RowBox[{
       FractionBox["1", "h"], "-", 
       FractionBox["1", "k"]}]}]}], "}"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{4.0001272977956448`*^9, 4.0001273163077164`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"5557bfc8-0eeb-fb40-b048-75eef93545a9"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["h", "2"]], "+", 
  FractionBox["1", 
   SuperscriptBox["k", "2"]]}]], "Output",
 CellChangeTimes->{4.0001273180927505`*^9, 4.0001375406786385`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"6676a07a-fe89-434f-aff9-1994e75dfa93"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"m", "[", "j", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", "2"}], "}"}]}], "]"}], "//.", 
   "\[VeryThinSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c", "\[Rule]", 
      FractionBox[
       RowBox[{"h", " ", "k"}], 
       RowBox[{"h", "+", "k"}]]}], ",", 
     RowBox[{"z", "->", "u"}], ",", 
     RowBox[{"u", "->", 
      RowBox[{
       FractionBox["1", "h"], "-", 
       FractionBox["1", "k"]}]}], ",", 
     RowBox[{"h", "\[Rule]", 
      FractionBox["k", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["k", "2"], "-", "1"}]]]}]}], "}"}]}], " ", 
  RowBox[{"(*", "  ", 
   RowBox[{"Substitutions", " ", "as", " ", "in", " ", 
    RowBox[{"(", "1.18", ")"}]}], "  ", "*)"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{4.0001273454558487`*^9, 4.000127459970003*^9}, {
   4.000137570913349*^9, 4.000137594042034*^9}, 
   4.000284925573494*^9},ExpressionUUID->"a5fe6e7b-2610-8f4f-9b97-\
0cab1ba3dd16"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{4.000127438464985*^9, 4.0001274656458874`*^9}, 
   4.000137604243473*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"9eb71d70-20aa-4847-8772-0d2621fd591b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "m", "]"}]], "Input",
 CellChangeTimes->{{4.00012712837006*^9, 4.0001271315111103`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"d73b4570-ebc6-9543-a398-3f43366c4252"]
},
WindowSize->{582, 796},
WindowMargins->{{Automatic, 68.5}, {Automatic, 33.5}},
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"36217336-f596-524d-829f-9fba3fb17165"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 300, 7, 28, "Input",ExpressionUUID->"7c547c9c-4b05-614f-aa87-646c7d551d8e"],
Cell[857, 29, 1514, 43, 114, "Input",ExpressionUUID->"0b9fe83f-b200-ef45-b036-261ece222c93"],
Cell[CellGroupData[{
Cell[2396, 76, 250, 4, 28, "Input",ExpressionUUID->"36088d2b-4820-af4e-a8e1-a37df2898f52"],
Cell[2649, 82, 370, 8, 45, "Output",ExpressionUUID->"afc707bd-6213-c24e-ba51-ed6c53a27f4d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3056, 95, 409, 10, 45, "Input",ExpressionUUID->"fe91dc36-4eaf-e940-a14e-84cbfe187c82"],
Cell[3468, 107, 318, 7, 45, "Output",ExpressionUUID->"27488138-2a10-a547-986e-6de5d194e1bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3823, 119, 360, 9, 45, "Input",ExpressionUUID->"b384176f-9624-bb4b-8fb8-1bf80a90cd1e"],
Cell[4186, 130, 558, 17, 47, "Output",ExpressionUUID->"69d78f93-e313-8347-8ef3-cc42b9152493"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4781, 152, 495, 14, 45, "Input",ExpressionUUID->"5557bfc8-0eeb-fb40-b048-75eef93545a9"],
Cell[5279, 168, 289, 7, 46, "Output",ExpressionUUID->"6676a07a-fe89-434f-aff9-1994e75dfa93"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5605, 180, 1048, 32, 73, "Input",ExpressionUUID->"a5fe6e7b-2610-8f4f-9b97-0cab1ba3dd16"],
Cell[6656, 214, 256, 5, 32, "Output",ExpressionUUID->"9eb71d70-20aa-4847-8772-0d2621fd591b"]
}, Open  ]],
Cell[6927, 222, 204, 3, 28, "Input",ExpressionUUID->"d73b4570-ebc6-9543-a398-3f43366c4252"]
}
]
*)

(* End of internal cache information *)



==> anc/Proof_Theorem2.7.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     74845,       2166]
NotebookOptionsPosition[     65524,       2013]
NotebookOutlinePosition[     65925,       2029]
CellTagsIndexPosition[     65882,       2026]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
C:\\Users\\ipinelis\\Documents\\pCloudSync\\mtu_pCloud_02-02-17\\log-concave-\
expectation-max\\mathematica\\MathematicaNotebooks\\Proof_Theorem2.7.nb\
\>", "Content",
 FontSize->15,ExpressionUUID->"bebf3335-41ba-af4b-a898-2d0b5d4435f1"],

Cell["Tue 6 Oct 2026 11:29:37", "Content",
 FontSize->15,ExpressionUUID->"017bb09a-8070-2e48-8536-75622700c39d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"u", "[", "r_", "]"}], "=", 
    RowBox[{"1", "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", "r"}]], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "r"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SuperscriptBox["r", "2"]}], ")"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"as", " ", "defined", " ", "in", " ", 
    RowBox[{"(", "1.11", ")"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Sigma]", "[", "r_", "]"}], "=", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", "r"], "-", "1", "-", "r"}]}], ";"}], 
  " ", 
  RowBox[{"(*", " ", 
   RowBox[{"as", " ", "defined", " ", "in", " ", 
    RowBox[{"(", "1.11", ")"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"s", "[", "r_", "]"}], "=", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "r"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "r"}], ")"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"as", " ", "defined", " ", "in", " ", 
    RowBox[{"(", "1.11", ")"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"g", "[", "r_", "]"}], "=", 
    RowBox[{
     RowBox[{"g", "[", 
      RowBox[{"b_", ",", "r_"}], "]"}], "=", 
     FractionBox[
      RowBox[{
       RowBox[{"s", "[", "r", "]"}], "-", 
       RowBox[{"b", " ", 
        SqrtBox[
         RowBox[{"u", "[", "r", "]"}]]}]}], 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", "r"], "-", "1"}]]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"as", " ", "defined", " ", "in", " ", 
    RowBox[{"(", "7.3", ")"}]}], " ", "*)"}]}]}], "Input",
 CellLabel->
  "In[101]:=",ExpressionUUID->"87468aa2-624f-0e42-8923-0e4220b40118"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"RAT", "[", 
     RowBox[{"b_", ",", "r_"}], "]"}], "=", 
    RowBox[{
     SuperscriptBox["E", 
      RowBox[{"b", " "}]], 
     FractionBox[
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{"g", "[", "r", "]"}]], "-", "1"}], 
      RowBox[{
       SuperscriptBox["E", "r"], "-", "1"}]]}]}], " ", ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"as", " ", "defined", " ", "in", " ", 
    RowBox[{"(", "7.34", ")"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.999464424520706*^9, 3.999464470135208*^9}, {
   4.0002892686555176`*^9, 4.0002892702151947`*^9}, 4.00028931604002*^9, 
   4.000289346672779*^9},
 CellLabel->
  "In[105]:=",ExpressionUUID->"d7c6ab75-c634-3b47-8cbf-8ed7ea529832"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"RAT", "[", 
    RowBox[{"b", ",", "r"}], "]"}], ",", 
   RowBox[{"r", "->", "0"}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"b", ">=", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9994644982594795`*^9, 3.999464541009674*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"075ff28a-c820-a84b-9c97-051983ddd67e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "6"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "3"}], "+", 
    RowBox[{
     SqrtBox["3"], " ", "b"}]}], ")"}], " ", 
  SuperscriptBox["\[ExponentialE]", "b"]}]], "Output",
 CellChangeTimes->{3.9994645422358284`*^9, 4.000289353681698*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"1db3e46a-64b3-3b42-b512-80b1f826b91f"]
}, Open  ]],

Cell["Veryfying  (7.35) . ", "Text",
 CellChangeTimes->{{4.000289644627302*^9, 4.000289716120735*^9}, {
  4.0002906604137917`*^9, 
  4.000290666422804*^9}},ExpressionUUID->"478b59b5-7609-a44e-ae2b-\
0e08f76408c0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"RAT", "[", 
   RowBox[{
    FractionBox["34", "100"], ",", 
    FractionBox[
     RowBox[{"-", "56"}], "10"]}], "]"}], "//", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"#", ",", "5"}], "]"}], "&"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"computed", " ", "with", " ", "5"}], "-", 
    RowBox[{"digit", " ", "precision"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.99946457521019*^9, 3.9994645972022877`*^9}, {
  4.0002895639718895`*^9, 4.000289587069067*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"8d5051e3-d026-5f4e-96b1-1cbdcc96d247"],

Cell[BoxData["0.6810937580747075265`5."], "Output",
 CellChangeTimes->{3.9994645978628025`*^9, 4.0002896057206573`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"c9ac2394-ae5b-0d49-9071-ba8de783521f"]
}, Open  ]],

Cell["Veryfying  (7.36) . ", "Text",
 CellChangeTimes->{{4.0002897745920315`*^9, 4.000289792961071*^9}, 
   4.0002906995348034`*^9},ExpressionUUID->"198bb009-74f7-9f47-8b7a-\
673beefca3c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "-", 
   RowBox[{"1", "/", "E"}]}], "//", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"#", ",", "5"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.9994646444740314`*^9, 3.9994646533397694`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"f6161b1e-3243-5c47-94d1-5d0184ea0590"],

Cell[BoxData["0.6321205588285576784`5."], "Output",
 CellChangeTimes->{3.999464654187418*^9, 4.0002896133140144`*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"9ab3b17f-97d1-1444-a75f-4211fdf2bab2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["E", 
    RowBox[{"1", "/", "100"}]], 
   FractionBox["64", "100"]}], "//", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"#", ",", "5"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.999464723006073*^9, 3.9994647340592823`*^9}},
 CellLabel->
  "In[878]:=",ExpressionUUID->"567c3632-0420-7342-ba6f-df5c69173941"],

Cell[BoxData["0.6464321069338675567`5."], "Output",
 CellChangeTimes->{3.9994647354974766`*^9},
 CellLabel->
  "Out[878]=",ExpressionUUID->"a9256616-ebd3-054b-b73f-934c7432cb4c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", "E"}], "+", ".01"}]], "Input",
 CellChangeTimes->{{3.9994647849309864`*^9, 3.999464790855673*^9}},
 CellLabel->
  "In[879]:=",ExpressionUUID->"ee38edce-0adc-ce4d-a4de-c49ed5846c8b"],

Cell[BoxData["0.37787944117144234`"], "Output",
 CellChangeTimes->{3.9994647917059765`*^9},
 CellLabel->
  "Out[879]=",ExpressionUUID->"9f4eda8a-1718-4b48-8627-12aec06747ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"s", "[", "r", "]"}], 
     RowBox[{
      SuperscriptBox["E", "r"], "-", "1"}]], "-", "r"}], ",", 
   RowBox[{"r", "->", "\[Infinity]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Limit", "[", 
  RowBox[{
   FractionBox[
    SqrtBox[
     RowBox[{"u", "[", "r", "]"}]], 
    RowBox[{
     SuperscriptBox["E", "r"], "-", "1"}]], ",", 
   RowBox[{"r", "->", "\[Infinity]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9994650234332104`*^9, 3.999465101815502*^9}},
 CellLabel->
  "In[885]:=",ExpressionUUID->"6167b9fd-4714-724f-bf84-2726cc6f7645"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{{3.999465047193308*^9, 3.999465067907385*^9}, 
   3.999465118570305*^9},
 CellLabel->
  "Out[885]=",ExpressionUUID->"ec2d9a68-8b18-2146-b33a-a3a9d20743ed"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.999465047193308*^9, 3.999465067907385*^9}, 
   3.9994651185783043`*^9},
 CellLabel->
  "Out[886]=",ExpressionUUID->"8d38292c-b33f-a14f-848a-3b1347ace5d8"]
}, Open  ]],

Cell["\<\
In view of the latter two limits, we get the uniform limit in (7.37) . \
\>", "Text",
 CellChangeTimes->{{4.000290145218273*^9, 4.0002901867364655`*^9}, {
  4.000290713183569*^9, 4.00029072547167*^9}, {4.0003106328742027`*^9, 
  4.0003106372022057`*^9}},ExpressionUUID->"973454af-a763-3a48-8789-\
c08f12fabc16"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Limit", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"s", "[", "r", "]"}], 
    RowBox[{
     SuperscriptBox["E", "r"], "-", "1"}]], ",", 
   RowBox[{"r", "->", 
    RowBox[{"-", "\[Infinity]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Limit", "[", 
  RowBox[{
   FractionBox[
    SqrtBox[
     RowBox[{"u", "[", "r", "]"}]], 
    RowBox[{
     SuperscriptBox["E", "r"], "-", "1"}]], ",", 
   RowBox[{"r", "->", 
    RowBox[{"-", "\[Infinity]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9994650234332104`*^9, 3.999465101815502*^9}, {
  3.999465194441164*^9, 3.999465203425562*^9}},
 CellLabel->
  "In[887]:=",ExpressionUUID->"d928fb88-c83a-d546-a815-2139004df4be"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{{3.999465047193308*^9, 3.999465067907385*^9}, 
   3.999465118570305*^9, 3.9994652048519497`*^9},
 CellLabel->
  "Out[887]=",ExpressionUUID->"7fff815f-cd4e-724d-afa8-8a5461740a8f"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{{3.999465047193308*^9, 3.999465067907385*^9}, 
   3.999465118570305*^9, 3.9994652048690166`*^9},
 CellLabel->
  "Out[888]=",ExpressionUUID->"8cab5dda-026f-6a4b-a54f-5c36635ecb75"]
}, Open  ]],

Cell["\<\
In view of the latter two limits, we get the uniform limit in (7.38) . \
\>", "Text",
 CellChangeTimes->{{4.0002901958565884`*^9, 4.0002902119432297`*^9}, {
  4.000290733881727*^9, 
  4.0002907402798767`*^9}},ExpressionUUID->"a41c6e94-c575-2b4d-a49b-\
53bf7aaaa5cf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"max1", "=", 
  RowBox[{"Maximize", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["E", "b"], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["E", 
          RowBox[{"b", "-", "1"}]]}], ")"}]}], ",", 
      RowBox[{"b", ">", "0"}]}], "}"}], ",", "b"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"max1", "//", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"#", ",", "5"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.9994653119274807`*^9, 3.999465352894346*^9}, {
  4.0002902578478756`*^9, 4.000290278880892*^9}, {4.000290373251011*^9, 
  4.0002903756023674`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"2e423a9b-1aec-8847-bd30-b86fa842cbeb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["\[ExponentialE]", "4"], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"1", "-", 
      RowBox[{"Log", "[", "2", "]"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.999465365844904*^9, 3.9994654282400284`*^9, {4.0002902602887154`*^9, 
   4.0002902800066338`*^9}, 4.0002903766765385`*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"efeb5914-5826-154e-9005-ae43e1fff60d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.6795704571147613089`5.", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "0.3068528194400546906`5."}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.999465365844904*^9, 3.9994654282400284`*^9, {4.0002902602887154`*^9, 
   4.0002902800066338`*^9}, 4.0002903766795387`*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"7479b18a-d054-1a4b-8d71-5525299ca898"]
}, Open  ]],

Cell["Verifying the first two inequalities in (7.38) .", "Text",
 CellChangeTimes->{{4.000290307648859*^9, 4.0002903400590115`*^9}, {
   4.0003106038730774`*^9, 4.000310604489994*^9}, 
   4.0003107425724106`*^9},ExpressionUUID->"92539668-dd7b-6449-bf37-\
248146740afe"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"max2", "=", 
  RowBox[{
   RowBox[{"Maximize", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SuperscriptBox["E", "b"], 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "2"], "-", 
          FractionBox["b", 
           RowBox[{"2", 
            SqrtBox["3"]}]]}], ")"}]}], ",", 
       RowBox[{"b", ">", "0"}]}], "}"}], ",", "b"}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"max2", "//", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"#", ",", "5"}], "]"}], "&"}]}]}], "Input",
 CellChangeTimes->{{3.99946554117535*^9, 3.999465587620117*^9}, {
  4.0002903683260784`*^9, 4.0002904055700836`*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"c22cf438-9b86-c24f-92bb-eea6a22e14ed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox["3"]}]], 
    RowBox[{"2", " ", 
     SqrtBox["3"]}]], ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox["3"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9994655619973297`*^9, 3.999465588349411*^9}, 
   4.0002904088252335`*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"2c6ddacd-10ec-2649-93f3-6f23104657fa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.6002539175778139971`5.", ",", 
   RowBox[{"{", 
    RowBox[{"b", "\[Rule]", "0.7320508075688772935`5."}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9994655619973297`*^9, 3.999465588349411*^9}, 
   4.000290408828232*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"e1f2c5b7-2aa6-7c41-a131-c8a41079056c"]
}, Open  ]],

Cell["Verifying the first two inequalities in (7.40) .", "Text",
 CellChangeTimes->{{4.000290856947674*^9, 4.000290873051449*^9}, {
  4.000291107717655*^9, 
  4.0002911098135834`*^9}},ExpressionUUID->"095a3cd8-d868-ad4a-8cb3-\
c5fd568ad799"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DrRAT", "[", 
    RowBox[{"b_", ",", "r_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"RAT", "[", 
        RowBox[{"b", ",", "r"}], "]"}], ",", "r"}], "]"}], 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["E", "r"], "-", "1"}], ")"}], "2"], 
      SuperscriptBox["E", "b"]]}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.99946565515909*^9, 3.999465708230955*^9}, {
  4.0002909119481144`*^9, 4.000290916283596*^9}, {4.0002909530919285`*^9, 
  4.0002909707487965`*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"fa1b81d5-3adf-464b-8107-ed1a5cc18658"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DrRAT", "[", 
    RowBox[{"b", ",", "r"}], "]"}], "==", 
   RowBox[{
    SuperscriptBox["E", "r"], "+", 
    RowBox[{
     SuperscriptBox["E", 
      RowBox[{"g", "[", "r", "]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["E", "r"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"g", "'"}], "[", "r", "]"}], "-", "1"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"g", "'"}], "[", "r", "]"}]}], ")"}]}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.999465739316349*^9, 3.9994657827360325`*^9}, {
  4.000290894444212*^9, 4.0002908965995464`*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"b36a849a-94eb-6e4a-bb23-81c94de9c9e9"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.999465785414215*^9, {4.000290902014372*^9, 4.000290924485512*^9}, 
   4.0002909744767303`*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"a4463b43-614c-3f40-a52e-ff87db3df1cd"]
}, Open  ]],

Cell["Verifying (7.41) .", "Text",
 CellChangeTimes->{{4.000290856947674*^9, 4.000290873051449*^9}, {
  4.000291107717655*^9, 
  4.000291143926033*^9}},ExpressionUUID->"f5448ea3-924b-5e47-960b-\
5f83a4e7f1e6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eg1", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"1", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["E", 
         RowBox[{"-", "r"}]]}], ")"}], 
      RowBox[{
       RowBox[{"g", "'"}], "[", "r", "]"}]}]}]], "//", "Simplify", " ", 
   RowBox[{"(*", " ", 
    RowBox[{"as", " ", "in", " ", 
     RowBox[{"(", "7.42", ")"}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{4.0002914229400215`*^9, 4.000291514886343*^9}, {
  4.0002915536062717`*^9, 4.0002915703864174`*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"1bd5870f-34ba-bd46-b75f-bc33ca83acc5"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", "r"]}], ")"}], " ", 
   SqrtBox[
    RowBox[{"1", "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", "r"}]], "-", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", "r"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SuperscriptBox["r", "2"]}], ")"}]}]}]]}], 
  RowBox[{"r", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"b", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "r"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "r"}], ")"}]}], "+", "r"}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "r"}]], "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "r"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SuperscriptBox["r", "2"]}], ")"}]}]}]]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{4.000291495070711*^9, 4.000291580737116*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"330cdebe-85db-3546-a776-f120b6971cfc"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"R1", "[", "r_", "]"}], "=", 
   FractionBox[
    RowBox[{"s", "[", "r", "]"}], 
    RowBox[{
     SuperscriptBox["E", "r"], "-", "1"}]]}], ";", 
  RowBox[{
   RowBox[{"R2", "[", "r_", "]"}], "=", 
   FractionBox[
    SqrtBox[
     RowBox[{"u", "[", "r", "]"}]], 
    RowBox[{
     SuperscriptBox["E", "r"], "-", "1"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", "r", "]"}], "==", 
   RowBox[{
    RowBox[{"R1", "[", "r", "]"}], "-", 
    RowBox[{"b", " ", 
     RowBox[{"R2", "[", "r", "]"}]}]}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9994660008838863`*^9, 3.99946603977532*^9}, {
  4.0002912153699455`*^9, 4.0002912223644943`*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"2a97916c-0fd2-5e48-a463-53cc40ba3949"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{4.00029122327726*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"eaae24e0-594d-cd4d-b1aa-cc52d47f3a98"]
}, Open  ]],

Cell["Verifying (7.43) .", "Text",
 CellChangeTimes->{{4.00029130852717*^9, 4.0002913142036743`*^9}, 
   4.0002915909670506`*^9},ExpressionUUID->"81ac73eb-3a3c-4341-a6d7-\
8c9a67f681df"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DbRAT", "[", 
   RowBox[{"b_", ",", "r_"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"RAT", "[", 
       RowBox[{"b", ",", "r"}], "]"}], ",", "b"}], "]"}], 
    FractionBox[
     RowBox[{
      SuperscriptBox["E", "r"], "-", "1"}], 
     SuperscriptBox["E", "b"]]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{4.0002917466014614`*^9, 4.0002917996625137`*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"6aae821f-a75c-cc40-881b-bb31bc14bac8"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"-", "b"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["\[ExponentialE]", "r"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["\[ExponentialE]", "b"], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", "r"]}]]}], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "r"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "r"}], ")"}]}], "+", 
         RowBox[{"b", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", "r"], "-", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "r"}]], "-", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", "r"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 SuperscriptBox["r", "2"]}], ")"}]}]}]]}], ")"}]}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "r"]}]]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", "r"], "-", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "r"}]], "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "r"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             SuperscriptBox["r", "2"]}], ")"}]}]}]]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", "r"]}], ")"}], "2"]]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{4.0002918011044197`*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"ef495c3b-baea-e841-980a-7c2b9568d876"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DbRAT", "[", 
    RowBox[{"b", ",", "r"}], "]"}], "==", 
   RowBox[{
    RowBox[{
     SuperscriptBox["E", 
      RowBox[{"g", "[", "r", "]"}]], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"R2", "[", "r", "]"}]}], ")"}]}], "-", "1"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.99946611032041*^9, 3.999466182850029*^9}, {
  4.0002918120434856`*^9, 4.000291814231285*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"ce0f83c4-32d6-e144-b4c7-8b3b97ee8b2d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9994661296004295`*^9, 3.999466184254572*^9, 
  4.000291815494507*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"49d50054-4114-e945-881c-b8403a490532"]
}, Open  ]],

Cell["Verifying (7.44) .", "Text",
 CellChangeTimes->{{4.0002918664679775`*^9, 
  4.0002918757258835`*^9}},ExpressionUUID->"6bee4055-2bc9-8948-a0d5-\
8942fb2bc409"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"eg2", "=", 
    FractionBox["1", 
     RowBox[{"1", "-", 
      RowBox[{"R2", "[", "r", "]"}]}]]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"as", " ", "in", " ", 
    RowBox[{"(", "7.45", ")"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{4.0002919016411533`*^9, 4.000291927116804*^9}, {
  4.0002919665648727`*^9, 4.0002919671813335`*^9}, {4.000292020568178*^9, 
  4.000292021798689*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"99713184-0bcc-004b-bf7f-726dea8dcf98"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"b_", ",", "r_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", "eg1"], "-", 
       FractionBox["1", "eg2"]}], ")"}], "2", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["E", "r"], "-", "1"}], ")"}], 
     SqrtBox[
      RowBox[{"u", "[", "r", "]"}]]}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.999466289875183*^9, 3.9994663791588116`*^9}, {
   4.000292000431593*^9, 4.0002920035613117`*^9}, 4.0002920368866787`*^9},
 CellLabel->
  "In[135]:=",ExpressionUUID->"ebc2e7de-722d-da44-936f-dd43885fcc12"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tau", "[", "r_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"E", "^", "r"}], " ", 
     RowBox[{"(", 
      RowBox[{"r", "-", "2"}], ")"}]}], "+", "r", "+", "2"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.999466497018383*^9, 3.999466512490917*^9}, {
   3.9994665738054485`*^9, 3.9994665884354095`*^9}, 4.0002920684555664`*^9},
 CellLabel->
  "In[136]:=",ExpressionUUID->"c768ddc5-fbf7-b343-b37f-c2ee4441f482"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"b", ",", "r"}], "]"}], "==", 
   RowBox[{
    RowBox[{"b", " ", "r", " ", 
     RowBox[{"tau", "[", "r", "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"u", "[", "r", "]"}]}], "-", 
    RowBox[{"2", 
     RowBox[{"\[Sigma]", "[", "r", "]"}], 
     SqrtBox[
      RowBox[{"u", "[", "r", "]"}]]}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.999466416362276*^9, 3.9994664583924255`*^9}, {
  3.9994665963076744`*^9, 3.999466596996073*^9}, {4.000292077223898*^9, 
  4.00029209263463*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"fa127170-a5f7-3c40-981d-eebedbc195a0"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.9994665979286633`*^9, {4.000292085755659*^9, 4.0002920935498466`*^9}},
 CellLabel->
  "Out[138]=",ExpressionUUID->"66d769a4-4711-f34e-9553-6951ba3994f9"]
}, Open  ]],

Cell["Verifying (7.46) .", "Text",
 CellChangeTimes->{{4.0002921637133236`*^9, 
  4.0002921713055706`*^9}},ExpressionUUID->"60c2c539-5ebe-b543-84dc-\
0e47ef53b2ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tb", "[", "r_", "]"}], "=", 
    RowBox[{"2", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"\[Sigma]", "[", "r", "]"}], 
        SqrtBox[
         RowBox[{"u", "[", "r", "]"}]]}], "-", 
       RowBox[{"u", "[", "r", "]"}]}], 
      RowBox[{"r", " ", 
       RowBox[{"tau", "[", "r", "]"}]}]]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"as", " ", "in", " ", 
     RowBox[{"(", "7.48", ")"}]}], ",", " ", 
    RowBox[{"with", " ", "tb", " ", "for", " ", 
     OverscriptBox["b", "~"]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{4.0002922376821823`*^9, 
  4.0002923501497307`*^9}},ExpressionUUID->"c1d4e149-f0be-254f-a994-\
fbd011164b02"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"QQ", "[", "r_", "]"}], "=", 
  RowBox[{
   RowBox[{"DbRAT", "[", 
    RowBox[{
     RowBox[{"tb", "[", "r", "]"}], ",", "r"}], "]"}], "//", "Simplify", "  ", 
   RowBox[{"(*", " ", 
    RowBox[{"as", " ", "in", " ", 
     RowBox[{"(", "7.49", ")"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{4.0002923854126606`*^9, 4.000292398349354*^9}, {
   4.0002924480140057`*^9, 4.0002924788303375`*^9}, 4.000292705386368*^9, {
   4.000292951917761*^9, 4.0002929719820232`*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"acbb3e9e-3bdc-7140-8480-9aeafc5246dd"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "r"}]], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "r"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SuperscriptBox["r", "2"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", "r"], "-", "r"}], ")"}], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "r"}]], "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", "r"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SuperscriptBox["r", "2"]}], ")"}]}]}]]}]}], ")"}]}], 
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "r"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "r"}], ")"}]}], "+", "r"}], ")"}]}]]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["\[ExponentialE]", "r"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "r"}]], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", "r"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SuperscriptBox["r", "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", "r"], "-", "r"}], ")"}], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "r"}]], "-", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", "r"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 SuperscriptBox["r", "2"]}], ")"}]}]}]]}]}], ")"}]}], 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", "r"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "r"}], ")"}]}], "+", "r"}], ")"}]}]]], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", "r"]}]]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "r"]}], ")"}], "2"]], 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "r"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "r"}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", "r"], "-", 
             SqrtBox[
              RowBox[{"1", "+", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", "r"}]], "-", 
               RowBox[{
                SuperscriptBox["\[ExponentialE]", "r"], " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  SuperscriptBox["r", "2"]}], ")"}]}]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "r"}]], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "r"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                SuperscriptBox["r", "2"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ExponentialE]", "r"], "-", "r"}], ")"}], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{"2", " ", "r"}]], "-", 
                RowBox[{
                 SuperscriptBox["\[ExponentialE]", "r"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}]}]]}]}], ")"}]}], 
          RowBox[{"r", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", "r"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "r"}], ")"}]}], "+", "r"}], 
            ")"}]}]]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "r"]}]]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", "r"], "-", 
        SqrtBox[
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "r"}]], "-", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", "r"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             SuperscriptBox["r", "2"]}], ")"}]}]}]]}], ")"}]}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  4.000292706466961*^9, {4.000292957413103*^9, 4.0002929733945484`*^9}},
 CellLabel->
  "Out[150]=",ExpressionUUID->"3da10944-c7c2-814a-86a0-0e0a77cf7484"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", "r_", "]"}], "=", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"r", "!=", "0"}], "&&", 
      RowBox[{"r", "\[Element]", "Reals"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"g", "[", 
          RowBox[{
           RowBox[{"tb", "[", "r", "]"}], ",", "r"}], "]"}], "]"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"R2", "[", "r", "]"}]}], ")"}]}], "-", "1"}], "//", 
      "Simplify"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "!=", "0"}], "&&", 
    RowBox[{"r", "\[Element]", "Reals"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"QQ", "[", "r", "]"}], "==", 
     RowBox[{"Q", "[", "r", "]"}]}], "//", "Simplify"}]}], "]"}]}], "Input",
 CellChangeTimes->{{4.0002929901748734`*^9, 4.000292993530447*^9}, {
  4.0002936910434647`*^9, 4.0002937137153378`*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"ff7d64f0-fb2a-ad46-a00d-cb6a4f14a2e4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  4.0002929948442955`*^9, {4.0002937093228855`*^9, 4.000293714527012*^9}},
 CellLabel->
  "Out[156]=",ExpressionUUID->"78c91086-1875-c84b-b94e-8f5be55d4894"]
}, Open  ]],

Cell["Verifying (7.49) .", "Text",
 CellChangeTimes->{{4.0002937230005913`*^9, 
  4.00029373868565*^9}},ExpressionUUID->"64bbee04-c0fe-b94e-8964-\
edf214f38388"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DQ", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Q", "'"}], "[", "r", "]"}], "2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "r"], "-", "1"}], ")"}], "3"], " ", 
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{"tau", "[", "r", "]"}], "2"], " ", 
      SqrtBox[
       RowBox[{"u", "[", "r", "]"}]], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        RowBox[{"g", "[", 
         RowBox[{
          RowBox[{"tb", "[", "r", "]"}], ",", "r"}], "]"}]}]]}], "//", 
     "Simplify"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       SqrtBox["z_"], ",", "Simplify"}], "]"}], "&"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{4.0002938086286545`*^9, 4.000293881173725*^9}, 
   4.0002939298710594`*^9},
 CellLabel->
  "In[164]:=",ExpressionUUID->"5ad5a795-6395-3e44-9220-225fbd915a25"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"c0", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "r"}], ")"}], "2"]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"6", " ", "r"}]], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"4", " ", "r"}], "+", 
       SuperscriptBox["r", "2"]}], ")"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"5", " ", "r"}]], " ", 
     RowBox[{"(", 
      RowBox[{"24", "-", 
       RowBox[{"36", " ", "r"}], "+", 
       SuperscriptBox["r", "2"], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "4"]}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"4", " ", "r"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "240"}], "+", 
       RowBox[{"240", " ", "r"}], "+", 
       RowBox[{"60", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"104", " ", 
        SuperscriptBox["r", "3"]}], "+", 
       RowBox[{"44", " ", 
        SuperscriptBox["r", "4"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "5"]}], "+", 
       SuperscriptBox["r", "6"]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", "r"], " ", 
     RowBox[{"(", 
      RowBox[{"96", "+", 
       RowBox[{"48", " ", "r"}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["r", "2"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "3"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "4"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["r", "5"]}], "+", 
       SuperscriptBox["r", "6"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"3", " ", "r"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "320"}], "+", 
       RowBox[{"160", " ", "r"}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox["r", "3"]}], "+", 
       RowBox[{"108", " ", 
        SuperscriptBox["r", "4"]}], "+", 
       RowBox[{"44", " ", 
        SuperscriptBox["r", "5"]}], "+", 
       SuperscriptBox["r", "6"], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "7"]}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", "r"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "240"}], "+", 
       RowBox[{"80", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"56", " ", 
        SuperscriptBox["r", "3"]}], "+", 
       RowBox[{"52", " ", 
        SuperscriptBox["r", "4"]}], "+", 
       RowBox[{"44", " ", 
        SuperscriptBox["r", "5"]}], "+", 
       RowBox[{"15", " ", 
        SuperscriptBox["r", "6"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "7"]}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c1", "[", "r_", "]"}], "=", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "r"}], ")"}], "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"6", " ", "r"}]], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"4", " ", "r"}], "+", 
       SuperscriptBox["r", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"5", " ", "r"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "48"}], "+", 
       RowBox[{"72", " ", "r"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["r", "3"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", "r"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "48"}], "-", 
       RowBox[{"24", " ", "r"}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["r", "3"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["r", "4"]}], "+", 
       SuperscriptBox["r", "5"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"3", " ", "r"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "160"}], "+", 
       RowBox[{"80", " ", "r"}], "+", 
       RowBox[{"84", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"60", " ", 
        SuperscriptBox["r", "3"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["r", "4"]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["r", "5"]}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"4", " ", "r"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "120"}], "+", 
       RowBox[{"120", " ", "r"}], "+", 
       RowBox[{"46", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"36", " ", 
        SuperscriptBox["r", "3"]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["r", "4"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["r", "5"]}], "+", 
       SuperscriptBox["r", "6"]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", " ", "r"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "120"}], "+", 
       RowBox[{"56", " ", 
        SuperscriptBox["r", "2"]}], "+", 
       RowBox[{"44", " ", 
        SuperscriptBox["r", "3"]}], "+", 
       RowBox[{"28", " ", 
        SuperscriptBox["r", "4"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["r", "5"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["r", "6"]}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9994679270052757`*^9, 3.999467978750223*^9}},
 CellLabel->
  "In[161]:=",ExpressionUUID->"3c3b127e-9f7f-c049-b221-10f56cda8016"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DQ", "[", "r", "]"}], "==", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", "r"], "-", "1"}], ")"}], 
     RowBox[{"c0", "[", "r", "]"}]}], "-", 
    RowBox[{"2", 
     RowBox[{"c1", "[", "r", "]"}], 
     SqrtBox[
      RowBox[{"u", "[", "r", "]"}]]}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.9994679930788574`*^9, 3.9994679938873005`*^9}, {
  3.9994680911696777`*^9, 3.9994681302190742`*^9}, {4.0002939195912056`*^9, 
  4.0002939499112263`*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"5067bf14-ffed-9d43-b8a8-981dc8e9e97a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.9994681305015106`*^9, {4.0002939232558727`*^9, 4.0002939510027733`*^9}},
 CellLabel->
  "Out[166]=",ExpressionUUID->"c77e431d-a542-4042-b1a8-a03ffedc0050"]
}, Open  ]],

Cell["Verifying (7.50) .", "Text",
 CellChangeTimes->{{4.0002939656476173`*^9, 
  4.0002939901764336`*^9}},ExpressionUUID->"936c089c-02a4-7847-9971-\
7c80e7febc7b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"V", "[", "r_", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"c0", "[", "r", "]"}], "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["E", "r"], "-", "1"}], ")"}], "2"]}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"c1", "[", "r", "]"}], 
          SqrtBox[
           RowBox[{"u", "[", "r", "]"}]]}], ")"}], "2"]}], 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", "r"], " ", 
       SuperscriptBox["r", "3"], " ", 
       SuperscriptBox[
        RowBox[{"tau", "[", "r", "]"}], "2"], " "}]], "//", "Simplify"}], "//",
     "Factor"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      SuperscriptBox["E", "z_"], ",", "Simplify"}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{4.000294024696043*^9, 4.000294035500839*^9}},
 CellLabel->
  "In[167]:=",ExpressionUUID->"7b1543ef-6abd-7e41-a774-b8b1fde31be6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"32", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"9", " ", "r"}]], " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     RowBox[{"4", " ", "r"}], "+", 
     SuperscriptBox["r", "2"]}], ")"}]}], "-", 
  RowBox[{"8", " ", 
   RowBox[{"(", 
    RowBox[{"8", "+", 
     RowBox[{"14", " ", "r"}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     SuperscriptBox["r", "3"]}], ")"}]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"8", " ", "r"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "72"}], "+", 
     RowBox[{"114", " ", "r"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     SuperscriptBox["r", "3"], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["r", "4"]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "5"]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", "r"], " ", 
   RowBox[{"(", 
    RowBox[{"576", "+", 
     RowBox[{"768", " ", "r"}], "+", 
     RowBox[{"96", " ", 
      SuperscriptBox["r", "2"]}], "-", 
     RowBox[{"64", " ", 
      SuperscriptBox["r", "3"]}], "-", 
     RowBox[{"48", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     SuperscriptBox["r", "7"]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"7", " ", "r"}]], " ", 
   RowBox[{"(", 
    RowBox[{"2304", "-", 
     RowBox[{"2688", " ", "r"}], "-", 
     RowBox[{"960", " ", 
      SuperscriptBox["r", "2"]}], "-", 
     RowBox[{"160", " ", 
      SuperscriptBox["r", "3"]}], "-", 
     RowBox[{"528", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"128", " ", 
      SuperscriptBox["r", "5"]}], "-", 
     RowBox[{"76", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"13", " ", 
      SuperscriptBox["r", "7"]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", " ", "r"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2304"}], "-", 
     RowBox[{"2112", " ", "r"}], "+", 
     RowBox[{"640", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"560", " ", 
      SuperscriptBox["r", "3"]}], "+", 
     RowBox[{"528", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"272", " ", 
      SuperscriptBox["r", "5"]}], "+", 
     RowBox[{"136", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"30", " ", 
      SuperscriptBox["r", "7"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "8"]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"5", " ", "r"}]], " ", 
   RowBox[{"(", 
    RowBox[{"8064", "-", 
     RowBox[{"2688", " ", "r"}], "-", 
     RowBox[{"6272", " ", 
      SuperscriptBox["r", "2"]}], "-", 
     RowBox[{"1792", " ", 
      SuperscriptBox["r", "3"]}], "-", 
     RowBox[{"3600", " ", 
      SuperscriptBox["r", "4"]}], "-", 
     RowBox[{"640", " ", 
      SuperscriptBox["r", "5"]}], "-", 
     RowBox[{"292", " ", 
      SuperscriptBox["r", "6"]}], "-", 
     RowBox[{"153", " ", 
      SuperscriptBox["r", "7"]}], "-", 
     RowBox[{"32", " ", 
      SuperscriptBox["r", "8"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "9"]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"6", " ", "r"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2688"}], "+", 
     RowBox[{"2016", " ", "r"}], "+", 
     RowBox[{"1792", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"392", " ", 
      SuperscriptBox["r", "3"]}], "+", 
     RowBox[{"984", " ", 
      SuperscriptBox["r", "4"]}], "-", 
     RowBox[{"40", " ", 
      SuperscriptBox["r", "5"]}], "+", 
     RowBox[{"100", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"31", " ", 
      SuperscriptBox["r", "7"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "9"]}]}], ")"}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"4", " ", "r"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2016"}], "-", 
     RowBox[{"168", " ", "r"}], "+", 
     RowBox[{"1512", " ", 
      SuperscriptBox["r", "2"]}], "+", 
     RowBox[{"560", " ", 
      SuperscriptBox["r", "3"]}], "+", 
     RowBox[{"900", " ", 
      SuperscriptBox["r", "4"]}], "+", 
     RowBox[{"340", " ", 
      SuperscriptBox["r", "5"]}], "+", 
     RowBox[{"108", " ", 
      SuperscriptBox["r", "6"]}], "+", 
     RowBox[{"25", " ", 
      SuperscriptBox["r", "7"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["r", "8"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["r", "9"]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"3", " ", "r"}]], " ", 
   RowBox[{"(", 
    RowBox[{"5376", "+", 
     RowBox[{"2688", " ", "r"}], "-", 
     RowBox[{"3136", " ", 
      SuperscriptBox["r", "2"]}], "-", 
     RowBox[{"1568", " ", 
      SuperscriptBox["r", "3"]}], "-", 
     RowBox[{"1968", " ", 
      SuperscriptBox["r", "4"]}], "-", 
     RowBox[{"1024", " ", 
      SuperscriptBox["r", "5"]}], "-", 
     RowBox[{"404", " ", 
      SuperscriptBox["r", "6"]}], "-", 
     RowBox[{"53", " ", 
      SuperscriptBox["r", "7"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "9"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{4.000294040803932*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"a1761651-5460-fe4b-b7d8-42aa482b56ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"Q", "[", "r", "]"}], ",", 
   RowBox[{"r", "->", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.999517303512436*^9, 3.999517310773306*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"15becad0-998b-a741-bea5-cec2b0e854aa"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.999517319942234*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"452cf350-e71a-5f4f-99e1-57fe568c1e82"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"Q", "[", "r", "]"}], ",", 
   RowBox[{"r", "->", 
    RowBox[{"-", "\[Infinity]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.999517339397869*^9, 3.999517341107153*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"1440de92-b11a-da44-97ff-2dc688d9d9e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", 
  FractionBox["2", "\[ExponentialE]"]}]], "Output",
 CellChangeTimes->{3.9995173436911945`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"92428a43-5d58-7c49-b686-35fb48331607"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Reduce", "[", 
  RowBox[{
   RowBox[{"V", "[", "r", "]"}], ">", "0"}], "]"}]], "Input",
 CellChangeTimes->{{4.000299584860401*^9, 4.000299634279789*^9}},
 CellLabel->
  "In[168]:=",ExpressionUUID->"2379bd9b-51fb-144c-b0c7-d884ca59d33e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r", "<", 
   TemplateBox[<|"icon" -> "EqnRoot", "small" -> InterpretationBox[
       StyleBox[
        TemplateBox[{"\"-3.04\"", 
          DynamicBox[
           FEPrivate`FrontEndResource[
           "FEExpressions", "NumericalApproximationElider"]]}, "RowDefault"], 
        ShowStringCharacters -> 
        False], -3.04186064515874088343139192147646099329`15.954589770191003, 
       Editable -> False], "approx" -> -3.041860645158741, "interp" -> 
     InterpretationBox["", 
       Root[{-64 - 112 # - 48 #^2 - 8 #^3 + E^(9 #) (64 - 128 # + 32 #^2) + 
         E^(8 #) (-576 + 912 # + 16 #^2 + 8 #^3 + 48 #^4 - 16 #^5) + 
         E^# (576 + 768 # + 96 #^2 - 64 #^3 - 48 #^4 + 4 #^6 + #^7) + 
         E^(7 #) (2304 - 2688 # - 960 #^2 - 160 #^3 - 528 #^4 + 128 #^5 - 
           76 #^6 + 13 #^7) + 
         E^(2 #) (-2304 - 2112 # + 640 #^2 + 560 #^3 + 528 #^4 + 272 #^5 + 
           136 #^6 + 30 #^7 + 4 #^8) + 
         E^(5 #) (8064 - 2688 # - 6272 #^2 - 1792 #^3 - 3600 #^4 - 640 #^5 - 
           292 #^6 - 153 #^7 - 32 #^8 - 4 #^9) + 
         E^(3 #) (5376 + 2688 # - 3136 #^2 - 1568 #^3 - 1968 #^4 - 1024 #^5 - 
           404 #^6 - 53 #^7 + 4 #^9) + 
         E^(6 #) (-5376 + 4032 # + 3584 #^2 + 784 #^3 + 1968 #^4 - 80 #^5 + 
           200 #^6 + 62 #^7 - 12 #^8 + 4 #^9) + 
         E^(4 #) (-8064 - 672 # + 6048 #^2 + 2240 #^3 + 3600 #^4 + 1360 #^5 + 
           432 #^6 + 100 #^7 + 40 #^8 + 
           12 #^9)& , \
-3.04186064515874078504159990891930745422`20.59855969395629}]], "head" -> 
     "Root", "big" -> RowBox[{
        RowBox[{
          RowBox[{"-", "64"}], "-", 
          RowBox[{"112", " ", "#1"}], "-", 
          RowBox[{"48", " ", 
            SuperscriptBox["#1", "2"]}], "-", 
          RowBox[{"8", " ", 
            SuperscriptBox["#1", "3"]}], "+", 
          RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"9", " ", "#1"}]], " ", 
            RowBox[{"(", 
              RowBox[{"64", "-", 
                RowBox[{"128", " ", "#1"}], "+", 
                RowBox[{"32", " ", 
                  SuperscriptBox["#1", "2"]}]}], ")"}]}], "+", 
          RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"8", " ", "#1"}]], " ", 
            RowBox[{"(", 
              RowBox[{
                RowBox[{"-", "576"}], "+", 
                RowBox[{"912", " ", "#1"}], "+", 
                RowBox[{"16", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                RowBox[{"8", " ", 
                  SuperscriptBox["#1", "3"]}], "+", 
                RowBox[{"48", " ", 
                  SuperscriptBox["#1", "4"]}], "-", 
                RowBox[{"16", " ", 
                  SuperscriptBox["#1", "5"]}]}], ")"}]}], "+", 
          RowBox[{
            SuperscriptBox["\[ExponentialE]", "#1"], " ", 
            RowBox[{"(", 
              RowBox[{"576", "+", 
                RowBox[{"768", " ", "#1"}], "+", 
                RowBox[{"96", " ", 
                  SuperscriptBox["#1", "2"]}], "-", 
                RowBox[{"64", " ", 
                  SuperscriptBox["#1", "3"]}], "-", 
                RowBox[{"48", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                RowBox[{"4", " ", 
                  SuperscriptBox["#1", "6"]}], "+", 
                SuperscriptBox["#1", "7"]}], ")"}]}], "+", 
          RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"7", " ", "#1"}]], " ", 
            RowBox[{"(", 
              RowBox[{"2304", "-", 
                RowBox[{"2688", " ", "#1"}], "-", 
                RowBox[{"960", " ", 
                  SuperscriptBox["#1", "2"]}], "-", 
                RowBox[{"160", " ", 
                  SuperscriptBox["#1", "3"]}], "-", 
                RowBox[{"528", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                RowBox[{"128", " ", 
                  SuperscriptBox["#1", "5"]}], "-", 
                RowBox[{"76", " ", 
                  SuperscriptBox["#1", "6"]}], "+", 
                RowBox[{"13", " ", 
                  SuperscriptBox["#1", "7"]}]}], ")"}]}], "+", 
          RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "#1"}]], " ", 
            RowBox[{"(", 
              RowBox[{
                RowBox[{"-", "2304"}], "-", 
                RowBox[{"2112", " ", "#1"}], "+", 
                RowBox[{"640", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                RowBox[{"560", " ", 
                  SuperscriptBox["#1", "3"]}], "+", 
                RowBox[{"528", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                RowBox[{"272", " ", 
                  SuperscriptBox["#1", "5"]}], "+", 
                RowBox[{"136", " ", 
                  SuperscriptBox["#1", "6"]}], "+", 
                RowBox[{"30", " ", 
                  SuperscriptBox["#1", "7"]}], "+", 
                RowBox[{"4", " ", 
                  SuperscriptBox["#1", "8"]}]}], ")"}]}], "+", 
          RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"5", " ", "#1"}]], " ", 
            RowBox[{"(", 
              RowBox[{"8064", "-", 
                RowBox[{"2688", " ", "#1"}], "-", 
                RowBox[{"6272", " ", 
                  SuperscriptBox["#1", "2"]}], "-", 
                RowBox[{"1792", " ", 
                  SuperscriptBox["#1", "3"]}], "-", 
                RowBox[{"3600", " ", 
                  SuperscriptBox["#1", "4"]}], "-", 
                RowBox[{"640", " ", 
                  SuperscriptBox["#1", "5"]}], "-", 
                RowBox[{"292", " ", 
                  SuperscriptBox["#1", "6"]}], "-", 
                RowBox[{"153", " ", 
                  SuperscriptBox["#1", "7"]}], "-", 
                RowBox[{"32", " ", 
                  SuperscriptBox["#1", "8"]}], "-", 
                RowBox[{"4", " ", 
                  SuperscriptBox["#1", "9"]}]}], ")"}]}], "+", 
          RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"3", " ", "#1"}]], " ", 
            RowBox[{"(", 
              RowBox[{"5376", "+", 
                RowBox[{"2688", " ", "#1"}], "-", 
                RowBox[{"3136", " ", 
                  SuperscriptBox["#1", "2"]}], "-", 
                RowBox[{"1568", " ", 
                  SuperscriptBox["#1", "3"]}], "-", 
                RowBox[{"1968", " ", 
                  SuperscriptBox["#1", "4"]}], "-", 
                RowBox[{"1024", " ", 
                  SuperscriptBox["#1", "5"]}], "-", 
                RowBox[{"404", " ", 
                  SuperscriptBox["#1", "6"]}], "-", 
                RowBox[{"53", " ", 
                  SuperscriptBox["#1", "7"]}], "+", 
                RowBox[{"4", " ", 
                  SuperscriptBox["#1", "9"]}]}], ")"}]}], "+", 
          RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"6", " ", "#1"}]], " ", 
            RowBox[{"(", 
              RowBox[{
                RowBox[{"-", "5376"}], "+", 
                RowBox[{"4032", " ", "#1"}], "+", 
                RowBox[{"3584", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                RowBox[{"784", " ", 
                  SuperscriptBox["#1", "3"]}], "+", 
                RowBox[{"1968", " ", 
                  SuperscriptBox["#1", "4"]}], "-", 
                RowBox[{"80", " ", 
                  SuperscriptBox["#1", "5"]}], "+", 
                RowBox[{"200", " ", 
                  SuperscriptBox["#1", "6"]}], "+", 
                RowBox[{"62", " ", 
                  SuperscriptBox["#1", "7"]}], "-", 
                RowBox[{"12", " ", 
                  SuperscriptBox["#1", "8"]}], "+", 
                RowBox[{"4", " ", 
                  SuperscriptBox["#1", "9"]}]}], ")"}]}], "+", 
          RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"4", " ", "#1"}]], " ", 
            RowBox[{"(", 
              RowBox[{
                RowBox[{"-", "8064"}], "-", 
                RowBox[{"672", " ", "#1"}], "+", 
                RowBox[{"6048", " ", 
                  SuperscriptBox["#1", "2"]}], "+", 
                RowBox[{"2240", " ", 
                  SuperscriptBox["#1", "3"]}], "+", 
                RowBox[{"3600", " ", 
                  SuperscriptBox["#1", "4"]}], "+", 
                RowBox[{"1360", " ", 
                  SuperscriptBox["#1", "5"]}], "+", 
                RowBox[{"432", " ", 
                  SuperscriptBox["#1", "6"]}], "+", 
                RowBox[{"100", " ", 
                  SuperscriptBox["#1", "7"]}], "+", 
                RowBox[{"40", " ", 
                  SuperscriptBox["#1", "8"]}], "+", 
                RowBox[{"12", " ", 
                  SuperscriptBox["#1", "9"]}]}], ")"}]}]}], "&"}], "location" -> 
     RowBox[{"-", 
        "3.04186064515874078504159990891930745422`20.59855969395629"}], 
     "multiplicity" -> "1"|>,
    "NumericalApproximationInterp"]}], "||", 
  RowBox[{"r", ">", "0"}]}]], "Output",
 CellChangeTimes->{4.0002996373618736`*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"0392e18a-3f6c-174a-95b9-ec57cb1f05f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "305"}], "100"], ",", 
     FractionBox[
      RowBox[{"-", "304"}], "100"]}], "}"}], "//", "V"}], "//", 
  "Sign"}]], "Input",
 CellChangeTimes->{{4.000299655636858*^9, 4.0002996961133423`*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"21662611-aa66-ed49-90c9-4f1faa9225df"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{4.00029969986878*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"73693c5b-ab8c-fa43-b65a-c60297dfe901"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Verifying", " ", "that", " ", 
   SubscriptBox[
    OverscriptBox["r", "~"], "3"]}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "3.04"}], "..."}], " ", "."}]}]], "Text",
 CellChangeTimes->{{4.0002997264145336`*^9, 
  4.0002998087720604`*^9}},ExpressionUUID->"b0411685-456f-574d-8ab8-\
6b0e2b667761"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"r", "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Q", "[", "r", "]"}], "==", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", 
        RowBox[{"-", "5"}]}], "}"}], ",", 
      RowBox[{"PrecisionGoal", "->", "12"}]}], "]"}]}], ")"}], "//", 
  "InputForm"}]], "Input",
 CellChangeTimes->{
  4.0002998355146313`*^9, {4.0002998803885365`*^9, 4.0002999804008713`*^9}, {
   4.000300027022911*^9, 4.0003000291978817`*^9}, {4.0003001978188057`*^9, 
   4.0003002007857*^9}},
 CellLabel->
  "In[179]:=",ExpressionUUID->"5cab7a39-aefb-9b49-b6eb-81db087ce9fe"],

Cell["-5.636798270231215", "Output",
 CellChangeTimes->{4.0003002031340446`*^9, 4.000300282081524*^9},
 CellLabel->
  "Out[179]//InputForm=",ExpressionUUID->"8ae96a73-5858-7b42-9bee-\
1a4c0e26642d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"inttr1", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["56367982703", 
        SuperscriptBox["10", "10"]]}], ",", 
      RowBox[{"-", 
       FractionBox["56367982702", 
        SuperscriptBox["10", "10"]]}]}], "}"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "endpoints", " ", "of", " ", "a", " ", "suggested", " ", "interval", " ", 
    "containing", " ", 
    SubscriptBox[
     OverscriptBox["r", "~"], "1"]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"inttr1", "//", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"#", ",", "9"}], "]"}], "&"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "their", " ", "approximate", " ", "values", " ", "with", " ", "9"}], "-", 
    RowBox[{"digit", " ", "precision"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"inttr1", "//", "Q"}], "//", "Sign", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "signs", " ", "of", " ", "the", " ", "function", " ", "Q", " ", "at", " ", 
    "the", " ", "endpoints"}], " ", "*)"}]}]}], "Input",
 CellLabel->
  "In[239]:=",ExpressionUUID->"64c70bfd-61e2-534e-a07f-c1d7919a6561"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "5.6367982703`9."}], ",", 
   RowBox[{"-", "5.6367982702`9."}]}], "}"}]], "Output",
 CellChangeTimes->{4.0003019768926563`*^9},
 CellLabel->
  "Out[240]=",ExpressionUUID->"7a70eec2-71ab-f941-944d-bd8a454b0337"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{4.0003019768967724`*^9},
 CellLabel->
  "Out[241]=",ExpressionUUID->"9f163336-b9b5-b345-ae33-97fe22e08041"]
}, Open  ]],

Cell["Verifying  (7.55) .", "Text",
 CellChangeTimes->{{4.000301989312195*^9, 
  4.000301996872427*^9}},ExpressionUUID->"8011cea9-0b92-c843-b9ee-\
9212e193f809"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"inttr1", "//", "Interval"}], "//", "tb"}], "//", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"#", ",", "12"}], "]"}], "&"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "range", " ", "of", " ", "values", " ", "of", " ", "the", " ", 
    "function", " ", 
    OverscriptBox["b", "~"], " ", "over", " ", "the", " ", "suggested", " ", 
    "interval"}], " ", "*)"}]}]], "Input",
 CellLabel->
  "In[242]:=",ExpressionUUID->"38f6665c-6eb8-9a47-ab11-6d9e7a89d32c"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{
   "0.33626619527401518472662274533296734391`12.", ",", 
    "0.33626619530509422050733377311728110984`12."}], "}"}], "]"}]], "Output",
 CellChangeTimes->{4.000302021161148*^9},
 CellLabel->
  "Out[242]=",ExpressionUUID->"470c8fde-d29e-5144-8ca3-a51df3af5cfa"]
}, Open  ]],

Cell["Verifying  (7.56) .", "Text",
 CellChangeTimes->{{4.0003020284414806`*^9, 
  4.0003020414534073`*^9}},ExpressionUUID->"1cf6f8b7-9f55-a44c-a6a3-\
773f90d78363"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"inttr1", "//", "Interval"}], "//", 
   RowBox[{
    RowBox[{"RAT", "[", 
     RowBox[{
      RowBox[{"tb", "[", "#", "]"}], ",", "#"}], "]"}], "&"}]}], "//", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"#", ",", "12"}], "]"}], "&"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "range", " ", "of", " ", "values", " ", "of", " ", "the", " ", 
    "function", " ", "RAT", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       OverscriptBox["b", "~"], 
       RowBox[{"(", "#", ")"}]}], ",", "#"}], ")"}], " ", "over", " ", "the", 
    " ", "suggested", " ", "interval"}], " ", "*)"}]}]], "Input",
 CellLabel->
  "In[243]:=",ExpressionUUID->"60d2f0ef-874f-7e48-9ede-8deb6ae79b83"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{
   "0.68110054926834844831016839563706846353`12.", ",", 
    "0.68110054931589204555479295929189449841`12."}], "}"}], "]"}]], "Output",
 CellChangeTimes->{4.0003020588317204`*^9},
 CellLabel->
  "Out[243]=",ExpressionUUID->"774e3b0f-4a2a-7549-8208-1f34c8036698"]
}, Open  ]],

Cell["Verifying  (7.57) .", "Text",
 CellChangeTimes->{{4.000302068729456*^9, 
  4.000302078219734*^9}},ExpressionUUID->"60c78f64-9251-634e-9ead-\
3cea8e36f1e3"]
},
WindowSize->{631, 972.5},
WindowMargins->{{Automatic, 48}, {Automatic, 11.5}},
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b0a3a3a7-69e8-6b42-be0d-d36efb71aeb7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 247, 4, 68, "Content",ExpressionUUID->"bebf3335-41ba-af4b-a898-2d0b5d4435f1"],
Cell[804, 26, 112, 1, 24, "Content",ExpressionUUID->"017bb09a-8070-2e48-8536-75622700c39d"],
Cell[919, 29, 1869, 58, 132, "Input",ExpressionUUID->"87468aa2-624f-0e42-8923-0e4220b40118"],
Cell[2791, 89, 755, 22, 45, "Input",ExpressionUUID->"d7c6ab75-c634-3b47-8cbf-8ed7ea529832"],
Cell[CellGroupData[{
Cell[3571, 115, 384, 10, 28, "Input",ExpressionUUID->"075ff28a-c820-a84b-9c97-051983ddd67e"],
Cell[3958, 127, 394, 12, 46, "Output",ExpressionUUID->"1db3e46a-64b3-3b42-b512-80b1f826b91f"]
}, Open  ]],
Cell[4367, 142, 213, 4, 33, "Text",ExpressionUUID->"478b59b5-7609-a44e-ae2b-0e08f76408c0"],
Cell[CellGroupData[{
Cell[4605, 150, 600, 17, 43, "Input",ExpressionUUID->"8d5051e3-d026-5f4e-96b1-1cbdcc96d247"],
Cell[5208, 169, 202, 3, 32, "Output",ExpressionUUID->"c9ac2394-ae5b-0d49-9071-ba8de783521f"]
}, Open  ]],
Cell[5425, 175, 189, 3, 33, "Text",ExpressionUUID->"198bb009-74f7-9f47-8b7a-673beefca3c3"],
Cell[CellGroupData[{
Cell[5639, 182, 322, 9, 28, "Input",ExpressionUUID->"f6161b1e-3243-5c47-94d1-5d0184ea0590"],
Cell[5964, 193, 200, 3, 32, "Output",ExpressionUUID->"9ab3b17f-97d1-1444-a75f-4211fdf2bab2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6201, 201, 368, 11, 43, "Input",ExpressionUUID->"567c3632-0420-7342-ba6f-df5c69173941"],
Cell[6572, 214, 178, 3, 32, "Output",ExpressionUUID->"a9256616-ebd3-054b-b73f-934c7432cb4c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6787, 222, 225, 5, 28, "Input",ExpressionUUID->"ee38edce-0adc-ce4d-a4de-c49ed5846c8b"],
Cell[7015, 229, 174, 3, 32, "Output",ExpressionUUID->"9f4eda8a-1718-4b48-8627-12aec06747ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7226, 237, 637, 19, 86, "Input",ExpressionUUID->"6167b9fd-4714-724f-bf84-2726cc6f7645"],
Cell[7866, 258, 220, 5, 32, "Output",ExpressionUUID->"ec2d9a68-8b18-2146-b33a-a3a9d20743ed"],
Cell[8089, 265, 205, 4, 32, "Output",ExpressionUUID->"8d38292c-b33f-a14f-848a-3b1347ace5d8"]
}, Open  ]],
Cell[8309, 272, 321, 6, 33, "Text",ExpressionUUID->"973454af-a763-3a48-8789-c08f12fabc16"],
Cell[CellGroupData[{
Cell[8655, 282, 698, 21, 86, "Input",ExpressionUUID->"d928fb88-c83a-d546-a815-2139004df4be"],
Cell[9356, 305, 244, 5, 32, "Output",ExpressionUUID->"7fff815f-cd4e-724d-afa8-8a5461740a8f"],
Cell[9603, 312, 244, 5, 32, "Output",ExpressionUUID->"8cab5dda-026f-6a4b-a54f-5c36635ecb75"]
}, Open  ]],
Cell[9862, 320, 276, 6, 33, "Text",ExpressionUUID->"a41c6e94-c575-2b4d-a49b-53bf7aaaa5cf"],
Cell[CellGroupData[{
Cell[10163, 330, 740, 21, 49, "Input",ExpressionUUID->"2e423a9b-1aec-8847-bd30-b86fa842cbeb"],
Cell[10906, 353, 454, 12, 43, "Output",ExpressionUUID->"efeb5914-5826-154e-9005-ae43e1fff60d"],
Cell[11363, 367, 407, 10, 32, "Output",ExpressionUUID->"7479b18a-d054-1a4b-8d71-5525299ca898"]
}, Open  ]],
Cell[11785, 380, 269, 4, 33, "Text",ExpressionUUID->"92539668-dd7b-6449-bf37-248146740afe"],
Cell[CellGroupData[{
Cell[12079, 388, 777, 24, 74, "Input",ExpressionUUID->"c22cf438-9b86-c24f-92bb-eea6a22e14ed"],
Cell[12859, 414, 537, 18, 54, "Output",ExpressionUUID->"2c6ddacd-10ec-2649-93f3-6f23104657fa"],
Cell[13399, 434, 354, 9, 32, "Output",ExpressionUUID->"e1f2c5b7-2aa6-7c41-a131-c8a41079056c"]
}, Open  ]],
Cell[13768, 446, 241, 4, 33, "Text",ExpressionUUID->"095a3cd8-d868-ad4a-8cb3-c5fd568ad799"],
Cell[14012, 452, 721, 21, 47, "Input",ExpressionUUID->"fa1b81d5-3adf-464b-8107-ed1a5cc18658"],
Cell[CellGroupData[{
Cell[14758, 477, 758, 24, 30, "Input",ExpressionUUID->"b36a849a-94eb-6e4a-bb23-81c94de9c9e9"],
Cell[15519, 503, 233, 5, 32, "Output",ExpressionUUID->"a4463b43-614c-3f40-a52e-ff87db3df1cd"]
}, Open  ]],
Cell[15767, 511, 209, 4, 33, "Text",ExpressionUUID->"f5448ea3-924b-5e47-960b-5f83a4e7f1e6"],
Cell[CellGroupData[{
Cell[16001, 519, 631, 18, 45, "Input",ExpressionUUID->"1bd5870f-34ba-bd46-b75f-bc33ca83acc5"],
Cell[16635, 539, 1255, 39, 65, "Output",ExpressionUUID->"330cdebe-85db-3546-a776-f120b6971cfc"]
}, Closed]],
Cell[CellGroupData[{
Cell[17927, 583, 813, 25, 66, "Input",ExpressionUUID->"2a97916c-0fd2-5e48-a463-53cc40ba3949"],
Cell[18743, 610, 155, 3, 32, "Output",ExpressionUUID->"eaae24e0-594d-cd4d-b1aa-cc52d47f3a98"]
}, Open  ]],
Cell[18913, 616, 186, 3, 33, "Text",ExpressionUUID->"81ac73eb-3a3c-4341-a6d7-8c9a67f681df"],
Cell[CellGroupData[{
Cell[19124, 623, 532, 16, 45, "Input",ExpressionUUID->"6aae821f-a75c-cc40-881b-bb31bc14bac8"],
Cell[19659, 641, 2129, 64, 123, "Output",ExpressionUUID->"ef495c3b-baea-e841-980a-7c2b9568d876"]
}, Closed]],
Cell[CellGroupData[{
Cell[21825, 710, 531, 16, 24, "Input",ExpressionUUID->"ce0f83c4-32d6-e144-b4c7-8b3b97ee8b2d"],
Cell[22359, 728, 205, 4, 32, "Output",ExpressionUUID->"49d50054-4114-e945-881c-b8403a490532"]
}, Open  ]],
Cell[22579, 735, 164, 3, 33, "Text",ExpressionUUID->"6bee4055-2bc9-8948-a0d5-8942fb2bc409"],
Cell[22746, 740, 527, 14, 45, "Input",ExpressionUUID->"99713184-0bcc-004b-bf7f-726dea8dcf98"],
Cell[23276, 756, 650, 19, 45, "Input",ExpressionUUID->"ebc2e7de-722d-da44-936f-dd43885fcc12"],
Cell[23929, 777, 468, 13, 28, "Input",ExpressionUUID->"c768ddc5-fbf7-b343-b37f-c2ee4441f482"],
Cell[CellGroupData[{
Cell[24422, 794, 648, 18, 30, "Input",ExpressionUUID->"fa127170-a5f7-3c40-981d-eebedbc195a0"],
Cell[25073, 814, 209, 4, 32, "Output",ExpressionUUID->"66d769a4-4711-f34e-9553-6951ba3994f9"]
}, Open  ]],
Cell[25297, 821, 164, 3, 33, "Text",ExpressionUUID->"60c2c539-5ebe-b543-84dc-0e47ef53b2ce"],
Cell[25464, 826, 743, 23, 51, "Input",ExpressionUUID->"c1d4e149-f0be-254f-a994-fbd011164b02"],
Cell[CellGroupData[{
Cell[26232, 853, 587, 14, 28, "Input",ExpressionUUID->"acbb3e9e-3bdc-7140-8480-9aeafc5246dd"],
Cell[26822, 869, 5902, 168, 301, "Output",ExpressionUUID->"3da10944-c7c2-814a-86a0-0e0a77cf7484"]
}, Closed]],
Cell[CellGroupData[{
Cell[32761, 1042, 1081, 32, 62, "Input",ExpressionUUID->"ff7d64f0-fb2a-ad46-a00d-cb6a4f14a2e4"],
Cell[33845, 1076, 209, 4, 32, "Output",ExpressionUUID->"78c91086-1875-c84b-b94e-8f5be55d4894"]
}, Open  ]],
Cell[34069, 1083, 161, 3, 33, "Text",ExpressionUUID->"64bbee04-c0fe-b94e-8964-edf214f38388"],
Cell[34233, 1088, 1017, 31, 55, "Input",ExpressionUUID->"5ad5a795-6395-3e44-9220-225fbd915a25"],
Cell[35253, 1121, 5972, 183, 225, "Input",ExpressionUUID->"3c3b127e-9f7f-c049-b221-10f56cda8016"],
Cell[CellGroupData[{
Cell[41250, 1308, 646, 18, 31, "Input",ExpressionUUID->"5067bf14-ffed-9d43-b8a8-981dc8e9e97a"],
Cell[41899, 1328, 211, 4, 32, "Output",ExpressionUUID->"c77e431d-a542-4042-b1a8-a03ffedc0050"]
}, Open  ]],
Cell[42125, 1335, 164, 3, 33, "Text",ExpressionUUID->"936c089c-02a4-7847-9971-7c80e7febc7b"],
Cell[CellGroupData[{
Cell[42314, 1342, 1071, 33, 78, "Input",ExpressionUUID->"7b1543ef-6abd-7e41-a774-b8b1fde31be6"],
Cell[43388, 1377, 5509, 173, 229, "Output",ExpressionUUID->"a1761651-5460-fe4b-b7d8-42aa482b56ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48934, 1555, 280, 6, 28, "Input",ExpressionUUID->"15becad0-998b-a741-bea5-cec2b0e854aa"],
Cell[49217, 1563, 149, 2, 32, "Output",ExpressionUUID->"452cf350-e71a-5f4f-99e1-57fe568c1e82"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49403, 1570, 310, 7, 28, "Input",ExpressionUUID->"1440de92-b11a-da44-97ff-2dc688d9d9e5"],
Cell[49716, 1579, 226, 5, 46, "Output",ExpressionUUID->"92428a43-5d58-7c49-b686-35fb48331607"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49979, 1589, 260, 6, 28, "Input",ExpressionUUID->"2379bd9b-51fb-144c-b0c7-d884ca59d33e"],
Cell[50242, 1597, 9196, 209, 34, "Output",ExpressionUUID->"0392e18a-3f6c-174a-95b9-ec57cb1f05f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59475, 1811, 380, 12, 43, "Input",ExpressionUUID->"21662611-aa66-ed49-90c9-4f1faa9225df"],
Cell[59858, 1825, 216, 6, 32, "Output",ExpressionUUID->"73693c5b-ab8c-fa43-b65a-c60297dfe901"]
}, Open  ]],
Cell[60089, 1834, 337, 10, 32, "Text",ExpressionUUID->"b0411685-456f-574d-8ab8-6b0e2b667761"],
Cell[CellGroupData[{
Cell[60451, 1848, 645, 18, 28, "Input",ExpressionUUID->"5cab7a39-aefb-9b49-b6eb-81db087ce9fe"],
Cell[61099, 1868, 198, 4, 46, "Output",ExpressionUUID->"8ae96a73-5858-7b42-9bee-1a4c0e26642d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61334, 1877, 1191, 35, 103, "Input",ExpressionUUID->"64c70bfd-61e2-534e-a07f-c1d7919a6561"],
Cell[62528, 1914, 266, 7, 32, "Output",ExpressionUUID->"7a70eec2-71ab-f941-944d-bd8a454b0337"],
Cell[62797, 1923, 219, 6, 32, "Output",ExpressionUUID->"9f163336-b9b5-b345-ae33-97fe22e08041"]
}, Open  ]],
Cell[63031, 1932, 161, 3, 33, "Text",ExpressionUUID->"8011cea9-0b92-c843-b9ee-9212e193f809"],
Cell[CellGroupData[{
Cell[63217, 1939, 518, 14, 47, "Input",ExpressionUUID->"38f6665c-6eb8-9a47-ab11-6d9e7a89d32c"],
Cell[63738, 1955, 329, 8, 32, "Output",ExpressionUUID->"470c8fde-d29e-5144-8ca3-a51df3af5cfa"]
}, Open  ]],
Cell[64082, 1966, 165, 3, 33, "Text",ExpressionUUID->"1cf6f8b7-9f55-a44c-a6a3-773f90d78363"],
Cell[CellGroupData[{
Cell[64272, 1973, 738, 22, 69, "Input",ExpressionUUID->"60d2f0ef-874f-7e48-9ede-8deb6ae79b83"],
Cell[65013, 1997, 331, 8, 32, "Output",ExpressionUUID->"774e3b0f-4a2a-7549-8208-1f34c8036698"]
}, Open  ]],
Cell[65359, 2008, 161, 3, 33, "Text",ExpressionUUID->"60c78f64-9251-634e-9ead-3cea8e36f1e3"]
}
]
*)



==> anc/hammer.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     19085,        476]
NotebookOptionsPosition[     18698,        461]
NotebookOutlinePosition[     19099,        477]
CellTagsIndexPosition[     19056,        474]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"co", "=", "Coefficient"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pd", "[", 
    RowBox[{"poly_", ",", "var_"}], "]"}], ":=", 
   RowBox[{
    InterpretationBox[
     TagBox[
      DynamicModuleBox[{Typeset`open = False}, 
       FrameBox[
        PaneSelectorBox[{False->GridBox[{
           {
            PaneBox[GridBox[{
               {
                StyleBox[
                 StyleBox[
                  AdjustmentBox["\<\"[\[FilledSmallSquare]]\"\>",
                   BoxBaselineShift->-0.25,
                   BoxMargins->{{0, 0}, {-1, -1}}], "ResourceFunctionIcon",
                  
                  FontColor->RGBColor[
                   0.8745098039215686, 0.2784313725490196, 
                    0.03137254901960784]],
                 ShowStringCharacters->False,
                 FontFamily->"Source Sans Pro Black",
                 FontSize->0.6538461538461539 Inherited,
                 FontWeight->"Heavy",
                 PrivateFontOptions->{"OperatorSubstitution"->False}], 
                StyleBox[
                 RowBox[{
                  StyleBox["PolynomialDegree", "ResourceFunctionLabel"], " "}],
                 ShowAutoStyles->False,
                 ShowStringCharacters->False,
                 FontSize->Rational[12, 13] Inherited,
                 FontColor->GrayLevel[0.1]]}
              },
              GridBoxSpacings->{"Columns" -> {{0.25}}}],
             Alignment->Left,
             BaseStyle->{LineSpacing -> {0, 0}, LineBreakWithin -> False},
             BaselinePosition->Baseline,
             FrameMargins->{{3, 0}, {0, 0}},
             ScrollPosition->{0., 0.}], 
            ItemBox[
             PaneBox[
              TogglerBox[Dynamic[Typeset`open], {True->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "IconizeCloser"],
                ImageSizeCache->{11., {1.15185546875, 9.84814453125}}], False->
               
               DynamicBox[FEPrivate`FrontEndResource[
                "FEBitmaps", "IconizeOpener"],
                ImageSizeCache->{11., {1.15185546875, 9.84814453125}}]},
               Appearance->None,
               BaselinePosition->Baseline,
               ContentPadding->False,
               FrameMargins->0],
              Alignment->Left,
              BaselinePosition->Baseline,
              FrameMargins->{{1, 1}, {0, 0}}],
             Frame->{{
                RGBColor[
                0.8313725490196079, 0.8470588235294118, 0.8509803921568627, 
                 0.5], False}, {False, False}}]}
          },
          BaselinePosition->{1, 1},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
          GridBoxSpacings->{"Columns" -> {{0}}, "Rows" -> {{0}}}], True->
         GridBox[{
           {GridBox[{
              {
               PaneBox[GridBox[{
                  {
                   StyleBox[
                    StyleBox[
                    AdjustmentBox["\<\"[\[FilledSmallSquare]]\"\>",
                    BoxBaselineShift->-0.25,
                    BoxMargins->{{0, 0}, {-1, -1}}], "ResourceFunctionIcon",
                    
                    FontColor->RGBColor[
                    0.8745098039215686, 0.2784313725490196, 
                    0.03137254901960784]],
                    ShowStringCharacters->False,
                    FontFamily->"Source Sans Pro Black",
                    FontSize->0.6538461538461539 Inherited,
                    FontWeight->"Heavy",
                    PrivateFontOptions->{"OperatorSubstitution"->False}], 
                   StyleBox[
                    RowBox[{
                    StyleBox["PolynomialDegree", "ResourceFunctionLabel"], 
                    " "}],
                    ShowAutoStyles->False,
                    ShowStringCharacters->False,
                    FontSize->Rational[12, 13] Inherited,
                    FontColor->GrayLevel[0.1]]}
                 },
                 GridBoxSpacings->{"Columns" -> {{0.25}}}],
                Alignment->Left,
                BaseStyle->{LineSpacing -> {0, 0}, LineBreakWithin -> False},
                BaselinePosition->Baseline,
                FrameMargins->{{3, 0}, {0, 0}}], 
               ItemBox[
                PaneBox[
                 TogglerBox[Dynamic[Typeset`open], {True->
                  
                  DynamicBox[FEPrivate`FrontEndResource[
                   "FEBitmaps", "IconizeCloser"]], False->
                  
                  DynamicBox[FEPrivate`FrontEndResource[
                   "FEBitmaps", "IconizeOpener"]]},
                  Appearance->None,
                  BaselinePosition->Baseline,
                  ContentPadding->False,
                  FrameMargins->0],
                 Alignment->Left,
                 BaselinePosition->Baseline,
                 FrameMargins->{{1, 1}, {0, 0}}],
                Frame->{{
                   RGBColor[
                   0.8313725490196079, 0.8470588235294118, 0.8509803921568627,
                     0.5], False}, {False, False}}]}
             },
             BaselinePosition->{1, 1},
             GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
             GridBoxSpacings->{"Columns" -> {{0}}, "Rows" -> {{0}}}]},
           {
            StyleBox[
             PaneBox[GridBox[{
                {
                 RowBox[{
                  TagBox["\<\"Version (latest): \"\>",
                   "IconizedLabel"], " ", 
                  TagBox["\<\"1.0.0\"\>",
                   "IconizedItem"]}]},
                {
                 TagBox[
                  
                  TemplateBox[{
                   "\"Documentation \[RightGuillemet]\"", 
                    "https://resources.wolframcloud.com/FunctionRepository/\
resources/PolynomialDegree"},
                   "HyperlinkURL"],
                  "IconizedItem"]}
               },
               DefaultBaseStyle->"Column",
               GridBoxAlignment->{"Columns" -> {{Left}}},
               
               GridBoxItemSize->{
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
              Alignment->Left,
              BaselinePosition->Baseline,
              FrameMargins->{{5, 4}, {0, 4}}], "DialogStyle",
             FontFamily->"Roboto",
             FontSize->11]}
          },
          BaselinePosition->{1, 1},
          GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
          GridBoxDividers->{"Columns" -> {{None}}, "Rows" -> {False, {
               GrayLevel[0.8]}, False}},
          
          GridBoxItemSize->{
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]}, Dynamic[
         Typeset`open],
         BaselinePosition->Baseline,
         ImageSize->Automatic],
        Background->RGBColor[
         0.9686274509803922, 0.9764705882352941, 0.984313725490196],
        BaselinePosition->Baseline,
        DefaultBaseStyle->{},
        FrameMargins->{{0, 0}, {1, 0}},
        FrameStyle->RGBColor[
         0.8313725490196079, 0.8470588235294118, 0.8509803921568627],
        RoundingRadius->4]],
      {"FunctionResourceBox", 
       RGBColor[0.8745098039215686, 0.2784313725490196, 0.03137254901960784], 
       "PolynomialDegree"},
      TagBoxNote->"FunctionResourceBox"],
     ResourceFunction["PolynomialDegree"],
     BoxID -> "PolynomialDegree",
     Selectable->False], "[", 
    RowBox[{"poly", ",", "var"}], "]"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"This", " ", "is", " ", 
    RowBox[{
     RowBox[{"ResourceFunction", "[", "\"\<PolynomialDegree\>\"", "]"}], 
     "."}]}], " ", "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hammer", "[", "f_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "ff", ",", "j", ",", "y", ",", "k", ",", "d", ",", "q", ",", "qc"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"ff", "[", 
        RowBox[{"r_", ",", "y_"}], "]"}], ":=", 
       RowBox[{
        RowBox[{"f", "[", "r", "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"j_", " ", "r"}]], " ", "->", 
           SuperscriptBox["y", "j"]}], ",", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{" ", "r"}]], " ", "->", "y"}]}], "}"}]}]}], ";"}], 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"replacing", " ", "the", " ", "powers", " ", "of", " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{" ", "r"}]], " ", "in", " ", "f", 
        RowBox[{"(", "r", ")"}], " ", "by", " ", "the", " ", "corresponding", 
        " ", "powers", " ", "of", " ", "y"}], ",", " ", 
       RowBox[{"to", " ", "get", " ", "the", " ", "polynomial", " ", 
        RowBox[{"ff", "[", 
         RowBox[{"r", ",", "y"}], "]"}], " ", "in", " ", "r"}], ",", "y"}], 
      " ", "*)"}], ";", "\[IndentingNewLine]", 
     RowBox[{"k", "=", 
      RowBox[{"pd", "[", 
       RowBox[{
        RowBox[{"ff", "[", 
         RowBox[{"r", ",", "y"}], "]"}], ",", "y"}], "]"}]}], " ", 
     RowBox[{"(*", " ", 
      RowBox[{"E", "-", 
       RowBox[{"degree", " ", "of", " ", 
        RowBox[{"f", "[", "r", "]"}]}]}], " ", "*)"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d", "[", "0", "]"}], ":=", 
      RowBox[{"pd", "[", 
       RowBox[{
        RowBox[{"ff", "[", 
         RowBox[{"r", ",", "0"}], "]"}], ",", "r"}], "]"}]}], " ", 
     RowBox[{"(*", 
      RowBox[{"degree", " ", "of", " ", 
       SubscriptBox["p", "0"], 
       RowBox[{"(", "r", ")"}]}], "*)"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d", "[", "j_", "]"}], ":=", 
      RowBox[{"pd", "[", 
       RowBox[{
        RowBox[{"co", "[", 
         RowBox[{
          RowBox[{"ff", "[", 
           RowBox[{"r", ",", "y"}], "]"}], ",", 
          SuperscriptBox["y", "j"]}], "]"}], ",", "r"}], "]"}]}], 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{"degree", " ", "of", " ", 
         SubscriptBox["p", "j"], 
         RowBox[{"(", "r", ")"}], "for", " ", "j"}], "=", "1"}], ",", "...", ",",
        "k"}], " ", "*)"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"q", "[", "j_", "]"}], ":=", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{"0", ",", 
         RowBox[{"d", "[", 
          RowBox[{"j", "-", "1"}], "]"}]}], "]"}], "+", "1"}]}], " ", 
     RowBox[{"(*", " ", 
      RowBox[{
      "in", " ", "accordance", " ", "with", " ", "the", " ", "definition", " ",
        "of", " ", "q", 
       RowBox[{"(", "j", ")"}], " ", "in", " ", "Appendix", " ", "A"}], " ", 
      "*)"}], ";", 
     RowBox[{
      RowBox[{"qc", "[", "j_", "]"}], ":=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"q", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "j"}], "}"}]}], "]"}]}], " ", 
     RowBox[{"(*", " ", 
      RowBox[{
      "in", " ", "accordance", " ", "with", " ", "the", " ", "definition", " ",
        "of", " ", "qc", 
       RowBox[{"(", "j", ")"}], " ", "in", " ", "Appendix", " ", "A"}], " ", 
      "*)"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"tf", "[", "0", "]"}], "[", "r_", "]"}], "=", 
      RowBox[{"f", "[", "r", "]"}]}], ";", " ", 
     RowBox[{"(*", " ", 
      RowBox[{"tf", " ", "stands", " ", "for", " ", 
       OverscriptBox["f", "~"]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"tab", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"tf", "[", 
              RowBox[{"qc", "[", "j", "]"}], "]"}], "[", "r_", "]"}], "=", 
            RowBox[{
             FractionBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"tf", "[", 
                 RowBox[{"qc", "[", 
                  RowBox[{"j", "-", "1"}], "]"}], "]"}], 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"q", "[", "j", "]"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", "r", "]"}], 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", "r"], " "}]], "//", 
             "Simplify"}]}], " ", 
           RowBox[{"(*", " ", 
            RowBox[{
             RowBox[{"in", " ", "accordance", " ", "with", " ", 
              RowBox[{"(", 
               RowBox[{"A", ".3"}], ")"}]}], ";", " ", 
             RowBox[{
              RowBox[{"the", " ", "case", " ", 
               SubscriptBox["p", 
                RowBox[{"j", "-", "1"}]]}], "=", 
              RowBox[{
              "0", " ", "will", " ", "not", " ", "be", " ", "encountered", " ",
                "in", " ", "the", " ", "paper"}]}]}], " ", "*)"}], ";", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               SuperscriptBox[
                RowBox[{"tf", "[", 
                 RowBox[{"qc", "[", 
                  RowBox[{"j", "-", "1"}], "]"}], "]"}], 
                TagBox[
                 RowBox[{"(", "i", ")"}],
                 Derivative],
                MultilineFunction->None], "[", "0", "]"}], "//", "Sign"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "0", ",", 
               RowBox[{
                RowBox[{"q", "[", "j", "]"}], "-", "1"}]}], "}"}]}], 
            "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "k"}], "}"}]}], "]"}]}], ";", " ", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<k=\>\"", ",", "k"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{"Subscript", "[", 
        RowBox[{"p", ",", "0"}], "]"}], ",", "\"\<(r) = \>\"", ",", 
       RowBox[{"ff", "[", 
        RowBox[{"r", ",", "0"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{
         RowBox[{"Subscript", "[", 
          RowBox[{"p", ",", "j"}], "]"}], ",", "\"\<(r) = \>\"", ",", 
         RowBox[{"co", "[", 
          RowBox[{
           RowBox[{"ff", "[", 
            RowBox[{"r", ",", "y"}], "]"}], ",", 
           SuperscriptBox["y", "j"]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "k"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<{\!\(\*SubscriptBox[\(d\), \(0,  ... , \
\)]\)\!\(\*SubscriptBox[\(d\), \(k\)]\)}=\>\"", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"d", "[", "j", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "k"}], "}"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<{\!\(\*SubscriptBox[SubscriptBox[\(q\), \(1\)], \(, \
\(...\)\(,\)\)]\)\!\(\*SubscriptBox[\(q\), \(k\)]\)}=\>\"", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"q", "[", "j", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "k"}], "}"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<{\!\(\*SubscriptBox[SubscriptBox[\(qc\), \(0\)], \(, \(...\
\)\(,\)\)]\)\!\(\*SubscriptBox[\(qc\), \(k\)]\)}=\>\"", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"qc", "[", "j", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "0", ",", "k"}], "}"}]}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<{sign \
\!\(\*SubscriptBox[SuperscriptBox[OverscriptBox[\(f\), \(~\)], \((i)\)], \(qc \
\((j - 1)\)\)]\)(0): j=1,...k, i=0,...,q(j)-1} = \>\"", ",", "tab"}], "]"}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<\!\(\*SubscriptBox[OverscriptBox[\(f\), \(~\)], \(qc \((k)\
\)\)]\)(r)=\>\"", ",", 
       RowBox[{
        RowBox[{"tf", "[", 
         RowBox[{"qc", "[", "k", "]"}], "]"}], "[", "r", "]"}]}], "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{4.000146850548361*^9, 4.000147047709961*^9}, {
   4.000147087415037*^9, 4.0001471725610275`*^9}, {4.0001472053923073`*^9, 
   4.0001473500998173`*^9}, {4.000147393124714*^9, 4.0001474214365597`*^9}, {
   4.000147453733532*^9, 4.000147482045521*^9}, {4.0001475290638466`*^9, 
   4.0001475361597557`*^9}, {4.0001475948396015`*^9, 
   4.0001477410027447`*^9}, {4.000147783963932*^9, 4.0001477854351482`*^9}, {
   4.0001478535408344`*^9, 4.0001479195340233`*^9}, {4.0001490157417297`*^9, 
   4.000149115497919*^9}, {4.0001492183960247`*^9, 4.000149219451605*^9}, {
   4.000149267180273*^9, 4.0001493113336926`*^9}, {4.000149775909441*^9, 
   4.0001498569191437`*^9}, {4.000149903735691*^9, 4.0001499197353516`*^9}, 
   4.0001500567865944`*^9, 4.0001501487958393`*^9, {4.0001507663583736`*^9, 
   4.0001507699014816`*^9}, 4.000150800023714*^9, 4.0001509985626183`*^9, {
   4.0001532053270893`*^9, 4.0001532092796803`*^9}, {4.0001532432886066`*^9, 
   4.0001532657763767`*^9}, {4.0001532982011623`*^9, 4.000153558477968*^9}, {
   4.0001538837633476`*^9, 4.0001539497491035`*^9}, {4.0001541174155807`*^9, 
   4.000154207040785*^9}, 4.0001545310551224`*^9, {4.0001546162000504`*^9, 
   4.000154618311329*^9}, 4.0001546601778946`*^9, {4.0001562523558426`*^9, 
   4.0001562529240456`*^9}, 4.0001563968547096`*^9, {4.000157591801674*^9, 
   4.0001576046099415`*^9}, 4.000158118995348*^9, {4.0002146778139057`*^9, 
   4.000214678805916*^9}, {4.0002868226423416`*^9, 4.0002868261912746`*^9}, {
   4.0003023361674557`*^9, 
   4.00030236793556*^9}},ExpressionUUID->"c044e1a0-0937-e746-a7f7-\
3a02d8a297d5"]
},
WindowSize->{597, 972.5},
WindowMargins->{{330.5, Automatic}, {Automatic, 0}},
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"668e76a8-a514-5f46-b5e5-bf13e51738cb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 18140, 439, 773, "Input",ExpressionUUID->"c044e1a0-0937-e746-a7f7-3a02d8a297d5",
 InitializationCell->True]
}
]
*)



==> anc/hammer.wl <==
(* ::Package:: *)

(* ::Input::Initialization:: *)
co=Coefficient;
pd[poly_,var_]:=ResourceFunction["PolynomialDegree"][poly,var] (* This is ResourceFunction["PolynomialDegree"]. *)

hammer[f_]:=Module[{ff,j,y,k,d,q,qc},
ff[r_,y_]:=f[r]/.{E^(j_ r) ->y^j,E^ r ->y};(* replacing the powers of \[ExponentialE]^ r in f(r) by the corresponding powers of y, to get the polynomial ff[r,y] in r,y *);
k=pd[ff[r,y],y] (* E-degree of f[r] *);
d[0]:=pd[ff[r,0],r] (*degree of Subscript[p, 0](r)*);
d[j_]:=pd[co[ff[r,y],y^j],r](*degree of Subscript[p, j](r)for j=1,...,k *);
q[j_]:=Max[0,d[j-1]]+1 (* in accordance with the definition of q(j) in Appendix A *);qc[j_]:=Sum[q[i],{i,1,j}] (* in accordance with the definition of qc(j) in Appendix A *);
tf[0][r_]=f[r]; (* tf stands for Overscript[f, ~] *)
tab=Table[{j,tf[qc[j]][r_]=\!\(\*SuperscriptBox[\(tf[qc[j - 1]]\), 
TagBox[
RowBox[{"(", 
RowBox[{"q", "[", "j", "]"}], ")"}],
Derivative],
MultilineFunction->None]\)[r]/E^r //Simplify (* in accordance with (A.3); the case Subscript[p, j-1]=0 will not be encountered in the paper *);Table[\!\(\*SuperscriptBox[\(tf[qc[j - 1]]\), 
TagBox[
RowBox[{"(", "i", ")"}],
Derivative],
MultilineFunction->None]\)[0]//Sign,{i,0,q[j]-1}]},{j,1,k}]; 
Print["k=",k];
Print[Subscript[p,0],"(r) = ",ff[r,0]];
Do[Print[Subscript[p,j],"(r) = ",co[ff[r,y],y^j]],{j,1,k}];
Print["{\!\(\*SubscriptBox[\(d\), \(0,  ... , \)]\)\!\(\*SubscriptBox[\(d\), \(k\)]\)}=",Table[d[j],{j,0,k}]];
Print["{\!\(\*SubscriptBox[SubscriptBox[\(q\), \(1\)], \(, \(...\)\(,\)\)]\)\!\(\*SubscriptBox[\(q\), \(k\)]\)}=",Table[q[j],{j,1,k}]];
Print["{\!\(\*SubscriptBox[SubscriptBox[\(qc\), \(0\)], \(, \(...\)\(,\)\)]\)\!\(\*SubscriptBox[\(qc\), \(k\)]\)}=",Table[qc[j],{j,0,k}]];
Print["{sign \!\(\*SubscriptBox[SuperscriptBox[OverscriptBox[\(f\), \(~\)], \((i)\)], \(qc \((j - 1)\)\)]\)(0): j=1,...k, i=0,...,q(j)-1} = ",tab];
Print["\!\(\*SubscriptBox[OverscriptBox[\(f\), \(~\)], \(qc \((k)\)\)]\)(r)=",tf[qc[k]][r]];
]


